The structure of generic anomalous dimensions and no-$\pi$ theorem for massless propagators

Extending an argument of [Baikov:2010hf] for the case of 5-loop massless propagators we prove a host of new exact model-independent relations between contributions proportional to odd and even zetas in generic \MSbar\ anomalous dimensions as well as in generic massless correlators. In particular, we find a new remarkable connection between coefficients in front of $\zeta_3$ and $\zeta_4$ in the 4-loop and 5-loop contributions to the QCD $\beta$-function respectively. It leads to a natural explanation of a simple mechanics behind mysterious cancellations of the $\pi$-dependent terms in one-scale Renormalization Group (RG) invariant Euclidian quantities recently discovered in \cite{Jamin:2017mul}. We give a proof of this no-$\pi$ theorem for a general case of (not necessarily scheme-independent) one-scale massless correlators. All $\pi$-dependent terms in the {\bf six-loop} coefficient of an anomalous dimension (or a $\beta$-function) are shown to be explicitly expressible in terms of lower order coefficients for a general one-charge theory. For the case of a scalar $O(n)$ $\phi^4$ theory all our predictions for $\pi$-dependent terms in 6-loop anomalous dimensions are in full agreement with recent results of [Batkovich:2016jus],[Schnetz:2016fhy],[Kompaniets:2017yct].

==> anc/AnD.m <==
(*
  The file AnD.m   is  taken from Archive distribution of the work  

  K.G.Chetyrkin, G.Falcioni, F.Herzog and J.A.M.Vermaseren,
  ``Five-loop renormalisation of QCD in covariant gauges,''
  JHEP {\bf 1710}, 179 (2017)
  Addendum: [JHEP {\bf 1712}, 006 (2017)]
  doi:10.1007/JHEP12(2017)006, 10.1007/JHEP10(2017)179
  [arXiv:1709.08541 [hep-ph]].


 *)



(*     The beta function and the anomalous dimensions              *)
(*     of QCD up to 5 loops in general covariant gauge.            *)
(*	                                                           *) 
(*	K. Chetyrkin, G. Falcioni, F. Herzog and J. Vermaseren     *)
(*	"Five-loop Renormalisation of QCD in Covariant Gauges"     *)
(*                                                                 *)   
(*                                                                 *) 
(*     Symbols:                                                    *)  
(*                                                                 *)
(*     a=alpha_s/(4*Pi)                                            *)
(*                                                                 *)
(*	Color factors                                              *)
(*	ca,cf,tr,nf,NA,NR,d4AA,d4RA,d4RR                           *)
(*     are defined in the paper.                                   *)
(*	xil: gauge parameter (xil=0 -> Landau gauge,               *)
(*			      xil=1 -> Feynman gauge)	           *)
(*	z`i': Riemann zeta values.                                 *) 
(*                                                                 *)
(*     Notes:                                                      *)
(*     gammaM is included here for completeness, but it was        *)
(*     not computed in this work. We refer to the literature       *)
(*                                                                 *)
(*	T. Luthe, A. Maier, P. Marquard and Y. Schroeder           *)
(*	"Five-loop quark mass and field anomalous dimensions for   *)   
(*	 a general gauge group"                                    *) 
(*	 JHEP 1701 (2017) 081, arXiv:1612.05512                    *)  
(*                                                                 *)
(*                                                                 *)
(*     P. Baikov, K. Chetyrkin and J. Kuehn                        *)
(*	"Five-loop fermion anomalous dimension for a general       *)
(*	 gauge group from four-loop massless propagators"          *)
(*	 JHEP 1704 (2017) 119, arxiv: 1702.01458                   *)
(*                                                                 *)
(*                                                                 *)
(*     QCD and QED Color substitutions:                            *)
(*                                                                 *)

ruleQCD={tr->1/2,ca->3,cf->4/3,NA->8,NR->3,d4AA->135,d4RA->15/2, d4RR->5/12};
ruleQED={tr->1,ca->0,cf->1,NA->1,NR->1,d4AA->0,d4RA->0,d4RR->1};




beta = a*((-11*ca)/3 + (4*nf*tr)/3) + 
     a^2*((-34*ca^2)/3 - nf*((-20*ca*tr)/3 - 4*cf*tr)) + 
     a^3*((-2857*ca^3)/54 - nf*((-1415*ca^2*tr)/27 - (205*ca*cf*tr)/9 + 
         2*cf^2*tr) - nf^2*((158*ca*tr^2)/27 + (44*cf*tr^2)/9)) + 
     a^4*((-150653*ca^4)/486 + (80*d4AA)/(9*NA) - 
       nf^3*((424*ca*tr^3)/243 + (1232*cf*tr^3)/243) + (44*ca^4*z3)/9 - 
       (704*d4AA*z3)/(3*NA) - nf*((512*d4RA)/(9*NA) - (39143*ca^3*tr)/81 + 
         (7073*ca^2*cf*tr)/243 - (4204*ca*cf^2*tr)/27 + 46*cf^3*tr - 
         (1664*d4RA*z3)/(3*NA) + (136*ca^3*tr*z3)/3 - (656*ca^2*cf*tr*z3)/9 + 
         (352*ca*cf^2*tr*z3)/9) - nf^2*((-704*d4RR)/(9*NA) + 
         (7930*ca^2*tr^2)/81 + (17152*ca*cf*tr^2)/243 + (1352*cf^2*tr^2)/27 + 
         (512*d4RR*z3)/(3*NA) + (224*ca^2*tr^2*z3)/9 + (448*ca*cf*tr^2*z3)/
          9 - (704*cf^2*tr^2*z3)/9)) + a^5*((-8296235*ca^5)/3888 + 
       (514*ca*d4AA)/(3*NA) + (1630*ca^5*z3)/81 - (18716*ca*d4AA*z3)/(3*NA) - 
       nf^4*((916*ca*tr^4)/243 - (856*cf*tr^4)/243 - (640*ca*tr^4*z3)/81 - 
         (128*cf*tr^4*z3)/27) - (121*ca^5*z4)/6 + (968*ca*d4AA*z4)/NA + 
       (1045*ca^5*z5)/9 + (15400*ca*d4AA*z5)/(3*NA) - 
       nf*((11312*ca*d4RA)/(9*NA) - (320*cf*d4RA)/NA - (5048959*ca^4*tr)/
          972 + (8141995*ca^3*cf*tr)/1944 - (548732*ca^2*cf^2*tr)/81 + 
         3717*ca*cf^3*tr - (4157*cf^4*tr)/6 + (904*d4AA*tr)/(9*NA) - 
         (127736*ca*d4RA*z3)/(9*NA) + (1280*cf*d4RA*z3)/(3*NA) + 
         (10505*ca^4*tr*z3)/81 + 146*ca^3*cf*tr*z3 - (50581*ca^2*cf^2*tr*z3)/
          27 + (5696*ca*cf^3*tr*z3)/3 - 128*cf^4*tr*z3 - 
         (20752*d4AA*tr*z3)/(9*NA) + (2288*ca*d4RA*z4)/NA - 
         (583*ca^4*tr*z4)/3 + (902*ca^3*cf*tr*z4)/3 - (484*ca^2*cf^2*tr*z4)/
          3 + (352*d4AA*tr*z4)/NA + (67520*ca*d4RA*z5)/(9*NA) + 
         (6400*cf*d4RA*z5)/(3*NA) + 1230*ca^4*tr*z5 - (8720*ca^3*cf*tr*z5)/
          3 + (12820*ca^2*cf^2*tr*z5)/3 - (7480*ca*cf^3*tr*z5)/3 + 
         (4000*d4AA*tr*z5)/(9*NA)) - nf^2*((-7184*ca*d4RR)/(3*NA) + 
         (4160*cf*d4RR)/(3*NA) - (3680*d4RA*tr)/(9*NA) + 
         (843067*ca^3*tr^2)/486 + (5701*ca^2*cf*tr^2)/162 + 
         (31583*ca*cf^2*tr^2)/18 - (5018*cf^3*tr^2)/9 + (40336*ca*d4RR*z3)/
          (9*NA) + (5120*cf*d4RR*z3)/(3*NA) + (40160*d4RA*tr*z3)/(9*NA) + 
         (18446*ca^3*tr^2*z3)/27 + (26452*ca^2*cf*tr^2*z3)/27 - 
         (28628*ca*cf^2*tr^2*z3)/27 - (2144*cf^3*tr^2*z3)/3 - 
         (704*ca*d4RR*z4)/NA - (832*d4RA*tr*z4)/NA - (104*ca^3*tr^2*z4)/3 - 
         (944*ca^2*cf*tr^2*z4)/3 + (1144*ca*cf^2*tr^2*z4)/3 + 
         (2240*ca*d4RR*z5)/(9*NA) - (12800*cf*d4RR*z5)/(3*NA) - 
         (1280*d4RA*tr*z5)/(9*NA) - (2200*ca^3*tr^2*z5)/3 + 
         (1600*ca^2*cf*tr^2*z5)/3 - (4400*ca*cf^2*tr^2*z5)/3 + 
         (4640*cf^3*tr^2*z5)/3) - nf^3*((3520*d4RR*tr)/(9*NA) - 
         (2077*ca^2*tr^3)/27 - (736*ca*cf*tr^3)/81 - (9922*cf^2*tr^3)/81 - 
         (2624*d4RR*tr*z3)/(3*NA) - (9736*ca^2*tr^3*z3)/81 - 
         (5680*ca*cf*tr^3*z3)/27 + (7616*cf^2*tr^3*z3)/27 + 
         (256*d4RR*tr*z4)/NA + (112*ca^2*tr^3*z4)/3 + (224*ca*cf*tr^3*z4)/3 - 
         (352*cf^2*tr^3*z4)/3 + (1280*d4RR*tr*z5)/(3*NA) + 
         (320*ca^2*tr^3*z5)/9));
 
gammaM = -3*a*cf + a^2*((-97*ca*cf)/6 - (3*cf^2)/2 + (10*cf*nf*tr)/3) + 
     a^3*((-11413*ca^2*cf)/108 + (129*ca*cf^2)/4 - (129*cf^3)/2 + 
       (556*ca*cf*nf*tr)/27 + 46*cf^2*nf*tr + (140*cf*nf^2*tr^2)/27 + 
       48*ca*cf*nf*tr*z3 - 48*cf^2*nf*tr*z3) + 
     a^4*((-70055*ca^3*cf)/72 + (34045*ca^2*cf^2)/36 - (15349*ca*cf^3)/12 + 
       (1261*cf^4)/8 + (32*d4RA)/NR - (64*d4RR*nf)/NR + 
       (65459*ca^2*cf*nf*tr)/162 + (8819*ca*cf^2*nf*tr)/27 + 
       (280*cf^3*nf*tr)/3 - (1342*ca*cf*nf^2*tr^2)/81 - 
       (304*cf^2*nf^2*tr^2)/27 + (664*cf*nf^3*tr^3)/81 - 
       (1418*ca^3*cf*z3)/9 + 152*ca^2*cf^2*z3 - 316*ca*cf^3*z3 + 
       336*cf^4*z3 - (240*d4RA*z3)/NR + (480*d4RR*nf*z3)/NR + 
       (2684*ca^2*cf*nf*tr*z3)/3 - 368*ca*cf^2*nf*tr*z3 - 552*cf^3*nf*tr*z3 - 
       160*ca*cf*nf^2*tr^2*z3 + 160*cf^2*nf^2*tr^2*z3 - 
       (128*cf*nf^3*tr^3*z3)/9 - 264*ca^2*cf*nf*tr*z4 + 
       264*ca*cf^2*nf*tr*z4 + 96*ca*cf*nf^2*tr^2*z4 - 96*cf^2*nf^2*tr^2*z4 + 
       440*ca^3*cf*z5 - 440*ca^2*cf^2*z5 - 400*ca^2*cf*nf*tr*z5 - 
       80*ca*cf^2*nf*tr*z5 + 480*cf^3*nf*tr*z5) + 
     a^5*((-22663417*ca^4*cf)/1944 + (25256617*ca^3*cf^2)/972 - 
       (2625197*ca^2*cf^3)/72 + (2565029*ca*cf^4)/144 - (50995*cf^5)/8 - 
       (358*cf*d4AA)/NA + (76784*ca*d4RA)/(9*NR) - (6768*cf*d4RA)/NR - 
       (25384*ca*d4RR*nf)/(9*NR) + (352*cf*d4RR*nf)/NR + 
       (4994047*ca^3*cf*nf*tr)/972 - (753557*ca^2*cf^2*nf*tr)/1944 + 
       (406861*ca*cf^3*nf*tr)/108 + (48797*cf^4*nf*tr)/36 - 
       (3040*d4RA*nf*tr)/(9*NR) + (6896*d4RR*nf^2*tr)/(9*NR) - 
       (27418*ca^2*cf*nf^2*tr^2)/243 - (375373*ca*cf^2*nf^2*tr^2)/486 - 
       (45253*cf^3*nf^2*tr^2)/54 - (18667*ca*cf*nf^3*tr^3)/243 - 
       (8966*cf^2*nf^3*tr^3)/81 + (1040*cf*nf^4*tr^4)/81 - 
       (418936*ca^4*cf*z3)/81 + (50642*ca^3*cf^2*z3)/3 - 24174*ca^2*cf^3*z3 + 
       13060*ca*cf^4*z3 - 848*cf^5*z3 - (4988*cf*d4AA*z3)/(3*NA) + 
       (1208*ca*d4RA*z3)/(3*NR) - (3840*cf*d4RA*z3)/NR + 
       (16720*ca*d4RR*nf*z3)/(3*NR) + (4928*cf*d4RR*nf*z3)/NR + 
       (959759*ca^3*cf*nf*tr*z3)/81 - (72194*ca^2*cf^2*nf*tr*z3)/9 + 
       (18013*ca*cf^3*nf*tr*z3)/9 - 6888*cf^4*nf*tr*z3 + 
       (14920*d4RA*nf*tr*z3)/(3*NR) - (7312*d4RR*nf^2*tr*z3)/(3*NR) - 
       (87722*ca^2*cf*nf^2*tr^2*z3)/27 - (5996*ca*cf^2*nf^2*tr^2*z3)/9 + 
       (38416*cf^3*nf^2*tr^2*z3)/9 - (21472*ca*cf*nf^3*tr^3*z3)/81 - 
       (352*cf^2*nf^3*tr^3*z3)/3 + (1280*cf*nf^4*tr^4*z3)/81 - 
       (1936*ca^4*cf*z3^2)/3 + (1936*ca^3*cf^2*z3^2)/3 - 
       (3872*cf*d4AA*z3^2)/NA + (3872*ca*d4RA*z3^2)/NR - 
       (1408*ca*d4RR*nf*z3^2)/NR - (176*ca^3*cf*nf*tr*z3^2)/3 + 
       (5456*ca^2*cf^2*nf*tr*z3^2)/3 - 1760*ca*cf^3*nf*tr*z3^2 + 
       (1408*d4RA*nf*tr*z3^2)/NR - (4288*ca^2*cf*nf^2*tr^2*z3^2)/3 + 
       (6976*ca*cf^2*nf^2*tr^2*z3^2)/3 - 896*cf^3*nf^2*tr^2*z3^2 + 
       (15697*ca^4*cf*z4)/18 - 836*ca^3*cf^2*z4 + 1738*ca^2*cf^3*z4 - 
       1848*ca*cf^4*z4 - (264*cf*d4AA*z4)/NA + (1320*ca*d4RA*z4)/NR - 
       (2640*ca*d4RR*nf*z4)/NR - (54925*ca^3*cf*nf*tr*z4)/9 + 
       3226*ca^2*cf^2*nf*tr*z4 + 2360*ca*cf^3*nf*tr*z4 + 672*cf^4*nf*tr*z4 + 
       (144*d4RA*nf*tr*z4)/NR + (768*d4RR*nf^2*tr*z4)/NR + 
       (9364*ca^2*cf*nf^2*tr^2*z4)/3 - 1864*ca*cf^2*nf^2*tr^2*z4 - 
       1304*cf^3*nf^2*tr^2*z4 - (2176*ca*cf*nf^3*tr^3*z4)/9 + 
       320*cf^2*nf^3*tr^3*z4 - (256*cf*nf^4*tr^4*z4)/9 + 
       (64405*ca^4*cf*z5)/3 - (374180*ca^3*cf^2*z5)/9 + 
       (99140*ca^2*cf^3*z5)/3 - (29600*ca*cf^4*z5)/3 - 2080*cf^5*z5 + 
       (15640*cf*d4AA*z5)/(3*NA) - (23200*ca*d4RA*z5)/NR + 
       (25440*cf*d4RA*z5)/NR + (35680*ca*d4RR*nf*z5)/(3*NR) - 
       (11840*cf*d4RR*nf*z5)/NR - (139234*ca^3*cf*nf*tr*z5)/9 + 
       (81464*ca^2*cf^2*nf*tr*z5)/9 - 5620*ca*cf^3*nf*tr*z5 + 
       (37000*cf^4*nf*tr*z5)/3 - (3520*d4RA*nf*tr*z5)/(3*NR) + 
       (2240*d4RR*nf^2*tr*z5)/(3*NR) + (2944*ca^2*cf*nf^2*tr^2*z5)/3 + 
       (12448*ca*cf^2*nf^2*tr^2*z5)/9 - (8000*cf^3*nf^2*tr^2*z5)/3 + 
       (4096*ca*cf*nf^3*tr^3*z5)/9 - (512*cf^2*nf^3*tr^3*z5)/3 - 
       (12100*ca^4*cf*z6)/3 + (12100*ca^3*cf^2*z6)/3 + 
       (15400*ca^3*cf*nf*tr*z6)/3 - (2200*ca^2*cf^2*nf*tr*z6)/3 - 
       4400*ca*cf^3*nf*tr*z6 - (4000*ca^2*cf*nf^2*tr^2*z6)/3 - 
       (800*ca*cf^2*nf^2*tr^2*z6)/3 + 1600*cf^3*nf^2*tr^2*z6 - 
       3080*ca^4*cf*z7 - 6160*ca^3*cf^2*z7 + 9240*ca^2*cf^3*z7 + 
       (1232*cf*d4AA*z7)/NA - (1232*ca*d4RA*z7)/NR + 3920*ca^3*cf*nf*tr*z7 - 
       560*ca^2*cf^2*nf*tr*z7 + 3360*ca*cf^3*nf*tr*z7 - 6720*cf^4*nf*tr*z7);
 
gamma3 = a*((13*ca)/6 - (4*nf*tr)/3 - (ca*xil)/2) + 
     a^2*((59*ca^2)/8 - 5*ca*nf*tr - 4*cf*nf*tr - (11*ca^2*xil)/8 - 
       (ca^2*xil^2)/4) + a^3*((9965*ca^3)/288 - (911*ca^2*nf*tr)/18 - 
       (5*ca*cf*nf*tr)/18 + 2*cf^2*nf*tr + (76*ca*nf^2*tr^2)/9 + 
       (44*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/32 + 2*ca^2*nf*tr*xil - 
       (33*ca^3*xil^2)/32 - (7*ca^3*xil^3)/32 - (9*ca^3*z3)/16 + 
       18*ca^2*nf*tr*z3 - 24*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/4 - 
       (3*ca^3*xil^2*z3)/16) + a^4*((10655437*ca^4)/62208 - 
       (659*d4AA)/(144*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (318907*ca^3*nf*tr)/864 + (146831*ca^2*cf*nf*tr)/972 - 
       (10847*ca*cf^2*nf*tr)/54 + 46*cf^3*nf*tr + (6674*ca^2*nf^2*tr^2)/81 + 
       (15082*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (1420*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/62208 + (3*d4AA*xil)/(4*NA) + 
       (1556*ca^3*nf*tr*xil)/243 + (863*ca^2*cf*nf*tr*xil)/24 + 
       (1229*ca^2*nf^2*tr^2*xil)/486 - (3755*ca^4*xil^2)/768 + 
       (3*d4AA*xil^2)/(16*NA) + (43*ca^3*nf*tr*xil^2)/32 - 
       (937*ca^4*xil^3)/768 - (15*ca^4*xil^4)/64 - (50669*ca^4*z3)/768 + 
       (989*d4AA*z3)/(12*NA) - (1376*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (3563*ca^3*nf*tr*z3)/12 - 
       (2240*ca^2*cf*nf*tr*z3)/9 - (980*ca*cf^2*nf*tr*z3)/9 - 
       (316*ca^2*nf^2*tr^2*z3)/9 + (1168*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (64*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/64 - (449*d4AA*xil*z3)/(16*NA) + 
       24*ca^3*nf*tr*xil*z3 - 28*ca^2*cf*nf*tr*xil*z3 - 
       (8*ca^2*nf^2*tr^2*xil*z3)/3 - (551*ca^4*xil^2*z3)/192 - 
       (3*d4AA*xil^2*z3)/NA + (ca^3*nf*tr*xil^2*z3)/3 - 
       (23*ca^4*xil^3*z3)/96 - (d4AA*xil^3*z3)/(16*NA) + 
       (37*ca^4*xil^4*z3)/768 - (d4AA*xil^4*z3)/(8*NA) + (99*ca^4*z4)/32 - 
       (801*ca^3*nf*tr*z4)/8 + 132*ca^2*cf*nf*tr*z4 + 36*ca^2*nf^2*tr^2*z4 - 
       48*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/64 + (7*ca^3*nf*tr*xil*z4)/
        2 - 6*ca^2*cf*nf*tr*xil*z4 + (5*ca^4*xil^2*z4)/8 - 
       (ca^3*nf*tr*xil^2*z4)/8 + (3*ca^4*xil^3*z4)/64 + (47665*ca^4*z5)/512 + 
       (10185*d4AA*z5)/(64*NA) - (120*d4RA*nf*z5)/NA - 110*ca^3*nf*tr*z5 - 
       120*ca^2*cf*nf*tr*z5 + 240*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        768 + (475*d4AA*xil*z5)/(32*NA) + (35*ca^4*xil^2*z5)/64 - 
       (75*d4AA*xil^2*z5)/(16*NA) - (95*ca^4*xil^3*z5)/768 - 
       (55*d4AA*xil^3*z5)/(32*NA) - (115*ca^4*xil^4*z5)/1536 - 
       (5*d4AA*xil^4*z5)/(64*NA)) + a^5*((630869659*ca^5)/497664 - 
       (204521*ca*d4AA)/(1152*NA) + (9752*ca*d4RA*nf)/(9*NA) - 
       (944*cf*d4RA*nf)/(3*NA) - (6328*ca*d4RR*nf^2)/(3*NA) + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (262835267*ca^4*nf*tr)/62208 + 
       (352669*ca^3*cf*nf*tr)/72 - (1088107*ca^2*cf^2*nf*tr)/162 + 
       3759*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (3043*d4AA*nf*tr)/(36*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (575909*ca^3*nf^2*tr^2)/324 - (92417*ca^2*cf*nf^2*tr^2)/486 + 
       (135571*ca*cf^2*nf^2*tr^2)/108 - (5018*cf^3*nf^2*tr^2)/9 - 
       (61223*ca^2*nf^3*tr^3)/486 - (16973*ca*cf*nf^3*tr^3)/243 - 
       (9922*cf^2*nf^3*tr^3)/81 + (2476*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/995328 + 
       (23305*ca*d4AA*xil)/(2304*NA) - (4*ca*d4RA*nf*xil)/(3*NA) + 
       (795943*ca^4*nf*tr*xil)/3888 + (149909*ca^3*cf*nf*tr*xil)/432 - 
       (397*ca^2*cf^2*nf*tr*xil)/4 - (67*d4AA*nf*tr*xil)/(24*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/7776 - (11861*ca^2*cf*nf^2*tr^2*xil)/216 + 
       (617*ca^2*nf^3*tr^3*xil)/162 - (10323725*ca^5*xil^2)/248832 + 
       (869*ca*d4AA*xil^2)/(288*NA) + (687401*ca^4*nf*tr*xil^2)/62208 + 
       (1439*ca^3*cf*nf*tr*xil^2)/48 - (37*d4AA*nf*tr*xil^2)/(48*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/3888 - (376547*ca^5*xil^3)/55296 + 
       (83*ca*d4AA*xil^3)/(768*NA) + (605*ca^4*nf*tr*xil^3)/432 - 
       (10909*ca^5*xil^4)/6144 - (3355*ca^5*xil^5)/12288 - 
       (77047459*ca^5*z3)/110592 + (5513387*ca*d4AA*z3)/(1536*NA) - 
       (93551*ca*d4RA*nf*z3)/(9*NA) + (1544*cf*d4RA*nf*z3)/(3*NA) + 
       (37720*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (16523531*ca^4*nf*tr*z3)/6912 - (16665*ca^3*cf*nf*tr*z3)/16 - 
       (183419*ca^2*cf^2*nf*tr*z3)/54 + (6164*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (505937*d4AA*nf*tr*z3)/(288*NA) + 
       (37664*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (39451*ca^3*nf^2*tr^2*z3)/216 + (20596*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (16900*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (5792*ca^2*nf^3*tr^3*z3)/27 - (7072*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 - (128*cf*nf^4*tr^4*z3)/27 - 
       (21850133*ca^5*xil*z3)/110592 - (518575*ca*d4AA*xil*z3)/(768*NA) + 
       (173*ca*d4RA*nf*xil*z3)/NA + (484373*ca^4*nf*tr*xil*z3)/1152 - 
       (2063*ca^3*cf*nf*tr*xil*z3)/12 - (1095*ca^2*cf^2*nf*tr*xil*z3)/4 + 
       (4269*d4AA*nf*tr*xil*z3)/(32*NA) - (9259*ca^3*nf^2*tr^2*xil*z3)/72 + 
       (271*ca^2*cf*nf^2*tr^2*xil*z3)/3 + (16*ca^2*nf^3*tr^3*xil*z3)/27 - 
       (2248453*ca^5*xil^2*z3)/55296 - (62071*ca*d4AA*xil^2*z3)/(768*NA) + 
       (164201*ca^4*nf*tr*xil^2*z3)/6912 - (309*ca^3*cf*nf*tr*xil^2*z3)/16 + 
       (749*d4AA*nf*tr*xil^2*z3)/(96*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/
        108 - (127363*ca^5*xil^3*z3)/27648 - (13213*ca*d4AA*xil^3*z3)/
        (2304*NA) + (1105*ca^4*nf*tr*xil^3*z3)/3456 + 
       (265*d4AA*nf*tr*xil^3*z3)/(288*NA) + (1913*ca^5*xil^4*z3)/12288 - 
       (491*ca*d4AA*xil^4*z3)/(512*NA) + (709*ca^5*xil^5*z3)/12288 - 
       (5*ca*d4AA*xil^5*z3)/(16*NA) - (567483*ca^5*z3^2)/4096 + 
       (16887*ca*d4AA*z3^2)/(512*NA) - (893*ca*d4RA*nf*z3^2)/NA + 
       (288*cf*d4RA*nf*z3^2)/NA - (256*ca*d4RR*nf^2*z3^2)/NA + 
       (887*ca^4*nf*tr*z3^2)/384 + 829*ca^3*cf*nf*tr*z3^2 - 
       880*ca^2*cf^2*nf*tr*z3^2 + (2017*d4AA*nf*tr*z3^2)/(16*NA) - 
       (96*d4RA*nf^2*tr*z3^2)/NA - (1328*ca^3*nf^2*tr^2*z3^2)/3 + 
       928*ca^2*cf*nf^2*tr^2*z3^2 - 448*ca*cf^2*nf^2*tr^2*z3^2 - 
       (12631*ca^5*xil*z3^2)/384 - (21839*ca*d4AA*xil*z3^2)/(256*NA) + 
       (42*ca*d4RA*nf*xil*z3^2)/NA + (8221*ca^4*nf*tr*xil*z3^2)/256 - 
       45*ca^3*cf*nf*tr*xil*z3^2 + 30*ca^2*cf^2*nf*tr*xil*z3^2 - 
       (357*d4AA*nf*tr*xil*z3^2)/(32*NA) - (5657*ca^5*xil^2*z3^2)/2048 - 
       (1359*ca*d4AA*xil^2*z3^2)/(256*NA) + (139*ca^4*nf*tr*xil^2*z3^2)/64 - 
       3*ca^3*cf*nf*tr*xil^2*z3^2 + (33*d4AA*nf*tr*xil^2*z3^2)/(4*NA) + 
       (2041*ca^5*xil^3*z3^2)/9216 + (601*ca*d4AA*xil^3*z3^2)/(192*NA) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/2304 + (17*d4AA*nf*tr*xil^3*z3^2)/(96*NA) + 
       (389*ca^5*xil^4*z3^2)/4096 + (639*ca*d4AA*xil^4*z3^2)/(512*NA) + 
       (25*ca^5*xil^5*z3^2)/1024 + (39*ca*d4AA*xil^5*z3^2)/(256*NA) + 
       (1697837*ca^5*z4)/4608 - (2101*ca*d4AA*z4)/(8*NA) + 
       (2072*ca*d4RA*nf*z4)/NA - (800*ca*d4RR*nf^2*z4)/NA - 
       (2347015*ca^4*nf*tr*z4)/1152 + (41143*ca^3*cf*nf*tr*z4)/24 + 
       (1892*ca^2*cf^2*nf*tr*z4)/3 + (95*d4AA*nf*tr*z4)/(2*NA) - 
       (640*d4RA*nf^2*tr*z4)/NA + (256*d4RR*nf^3*tr*z4)/NA + 
       (1929*ca^3*nf^2*tr^2*z4)/2 - (3800*ca^2*cf*nf^2*tr^2*z4)/3 - 
       (44*ca*cf^2*nf^2*tr^2*z4)/3 - (392*ca^2*nf^3*tr^3*z4)/9 + 
       (704*ca*cf*nf^3*tr^3*z4)/3 - (352*cf^2*nf^3*tr^3*z4)/3 - 
       (128*ca*nf^4*tr^4*z4)/9 + (1016693*ca^5*xil*z4)/12288 + 
       (26367*ca*d4AA*xil*z4)/(256*NA) + (18*ca*d4RA*nf*xil*z4)/NA - 
       (10963*ca^4*nf*tr*xil*z4)/128 + (315*ca^3*cf*nf*tr*xil*z4)/4 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/4 - (1347*d4AA*nf*tr*xil*z4)/(32*NA) + 
       (149*ca^3*nf^2*tr^2*xil*z4)/4 - 27*ca^2*cf*nf^2*tr^2*xil*z4 - 
       (16*ca^2*nf^3*tr^3*xil*z4)/3 + (19637*ca^5*xil^2*z4)/1536 + 
       (93*ca*d4AA*xil^2*z4)/(8*NA) - (115*ca^4*nf*tr*xil^2*z4)/192 - 
       (51*ca^3*cf*nf*tr*xil^2*z4)/8 - (3*d4AA*nf*tr*xil^2*z4)/NA + 
       (ca^3*nf^2*tr^2*xil^2*z4)/3 + (4015*ca^5*xil^3*z4)/3072 + 
       (193*ca*d4AA*xil^3*z4)/(256*NA) - (35*ca^4*nf*tr*xil^3*z4)/192 - 
       (d4AA*nf*tr*xil^3*z4)/(32*NA) - (19*ca^5*xil^4*z4)/1024 + 
       (39*ca*d4AA*xil^4*z4)/(128*NA) - (111*ca^5*xil^5*z4)/4096 + 
       (9*ca*d4AA*xil^5*z4)/(128*NA) + (124549507*ca^5*z5)/36864 - 
       (140675*ca*d4AA*z5)/(256*NA) + (32885*ca*d4RA*nf*z5)/(9*NA) + 
       (3580*cf*d4RA*nf*z5)/(3*NA) + (6560*ca*d4RR*nf^2*z5)/(9*NA) - 
       (12800*cf*d4RR*nf^2*z5)/(3*NA) - (5841025*ca^4*nf*tr*z5)/2304 - 
       (15056*ca^3*cf*nf*tr*z5)/3 + 5650*ca^2*cf^2*nf*tr*z5 + 
       (1340*ca*cf^3*nf*tr*z5)/3 + (232535*d4AA*nf*tr*z5)/(288*NA) + 
       (4720*d4RA*nf^2*tr*z5)/(9*NA) + (1280*d4RR*nf^3*tr*z5)/(3*NA) - 
       (2881*ca^3*nf^2*tr^2*z5)/4 + (5008*ca^2*cf*nf^2*tr^2*z5)/3 - 
       2800*ca*cf^2*nf^2*tr^2*z5 + (4640*cf^3*nf^2*tr^2*z5)/3 + 
       (2176*ca^2*nf^3*tr^3*z5)/9 - (256*ca*cf*nf^3*tr^3*z5)/3 + 
       (12017617*ca^5*xil*z5)/24576 + (442225*ca*d4AA*xil*z5)/(1024*NA) - 
       (375*ca*d4RA*nf*xil*z5)/(2*NA) - (1223513*ca^4*nf*tr*xil*z5)/4608 - 
       163*ca^3*cf*nf*tr*xil*z5 + 345*ca^2*cf^2*nf*tr*xil*z5 + 
       (1295*d4AA*nf*tr*xil*z5)/(192*NA) + (473*ca^3*nf^2*tr^2*xil*z5)/12 - 
       16*ca^2*cf*nf^2*tr^2*xil*z5 + (521425*ca^5*xil^2*z5)/18432 - 
       (5365*ca*d4AA*xil^2*z5)/(96*NA) + (311*ca^4*nf*tr*xil^2*z5)/192 + 
       (395*d4AA*nf*tr*xil^2*z5)/(24*NA) - (7*ca^3*nf^2*tr^2*xil^2*z5)/18 + 
       (77293*ca^5*xil^3*z5)/110592 - (178855*ca*d4AA*xil^3*z5)/(4608*NA) + 
       (761*ca^4*nf*tr*xil^3*z5)/13824 + (1405*d4AA*nf*tr*xil^3*z5)/
        (576*NA) - (19321*ca^5*xil^4*z5)/36864 - (685*ca*d4AA*xil^4*z5)/
        (768*NA) - (7075*ca^5*xil^5*z5)/24576 + (85*ca*d4AA*xil^5*z5)/
        (1024*NA) - (2621575*ca^5*z6)/3072 - (186725*ca*d4AA*z6)/(128*NA) + 
       (1100*ca*d4RA*nf*z6)/NA + (337575*ca^4*nf*tr*z6)/256 + 
       1100*ca^3*cf*nf*tr*z6 - 2200*ca^2*cf^2*nf*tr*z6 + 
       (16975*d4AA*nf*tr*z6)/(32*NA) - (400*d4RA*nf^2*tr*z6)/NA - 
       (1100*ca^3*nf^2*tr^2*z6)/3 - 400*ca^2*cf*nf^2*tr^2*z6 + 
       800*ca*cf^2*nf^2*tr^2*z6 - (1843775*ca^5*xil*z6)/24576 - 
       (67825*ca*d4AA*xil*z6)/(1024*NA) - (75*ca*d4RA*nf*xil*z6)/(2*NA) - 
       (1625*ca^4*nf*tr*xil*z6)/1536 - (75*ca^3*cf*nf*tr*xil*z6)/2 + 
       75*ca^2*cf^2*nf*tr*xil*z6 + (2375*d4AA*nf*tr*xil*z6)/(64*NA) - 
       (5425*ca^5*xil^2*z6)/1536 + (3875*ca*d4AA*xil^2*z6)/(128*NA) + 
       (175*ca^4*nf*tr*xil^2*z6)/192 - (125*d4AA*nf*tr*xil^2*z6)/(16*NA) + 
       (16975*ca^5*xil^3*z6)/36864 + (15725*ca*d4AA*xil^3*z6)/(1536*NA) - 
       (475*ca^4*nf*tr*xil^3*z6)/4608 - (275*d4AA*nf*tr*xil^3*z6)/(192*NA) + 
       (275*ca^5*xil^4*z6)/768 + (175*ca*d4AA*xil^4*z6)/(128*NA) + 
       (575*ca^5*xil^5*z6)/8192 + (75*ca*d4AA*xil^5*z6)/(1024*NA) - 
       (194793683*ca^5*z7)/98304 - (6235831*ca*d4AA*z7)/(4096*NA) + 
       (784*ca*d4RA*nf*z7)/NA + (476*cf*d4RA*nf*z7)/NA + 
       (224581*ca^4*nf*tr*z7)/96 - (16681*ca^3*cf*nf*tr*z7)/12 + 
       3360*ca^2*cf^2*nf*tr*z7 - 3360*ca*cf^3*nf*tr*z7 - 
       (5285*d4AA*nf*tr*z7)/(4*NA) - (61461505*ca^5*xil*z7)/294912 + 
       (3274327*ca*d4AA*xil*z7)/(12288*NA) - (441*ca*d4RA*nf*xil*z7)/(8*NA) + 
       (1029*ca^4*nf*tr*xil*z7)/32 - (441*d4AA*nf*tr*xil*z7)/(8*NA) + 
       (326977*ca^5*xil^2*z7)/147456 + (97517*ca*d4AA*xil^2*z7)/(6144*NA) - 
       (151739*ca^5*xil^3*z7)/147456 + (11501*ca*d4AA*xil^3*z7)/(6144*NA) - 
       (73843*ca^5*xil^4*z7)/98304 - (29015*ca*d4AA*xil^4*z7)/(4096*NA) + 
       (7469*ca^5*xil^5*z7)/98304 - (2891*ca*d4AA*xil^5*z7)/(4096*NA));
 
gamma3c = a*((3*ca)/4 - (ca*xil)/4) + 
     a^2*((95*ca^2)/48 - (5*ca*nf*tr)/6 + (ca^2*xil)/16) + 
     a^3*((15817*ca^3)/1728 - (97*ca^2*nf*tr)/108 - (45*ca*cf*nf*tr)/4 - 
       (35*ca*nf^2*tr^2)/27 - (17*ca^3*xil)/32 + (7*ca^2*nf*tr*xil)/8 - 
       (3*ca^3*xil^2)/32 - (3*ca^3*xil^3)/64 + (9*ca^3*z3)/32 - 
       9*ca^2*nf*tr*z3 + 12*ca*cf*nf*tr*z3 + (3*ca^3*xil*z3)/8 + 
       (3*ca^3*xil^2*z3)/32) + a^4*((319561*ca^4)/4608 - (69*d4AA)/(32*NA) - 
       (295855*ca^3*nf*tr)/5184 - (13171*ca^2*cf*nf*tr)/216 + 
       (271*ca*cf^2*nf*tr)/12 + (628*ca^2*nf^2*tr^2)/81 + 
       (115*ca*cf*nf^2*tr^2)/27 - (166*ca*nf^3*tr^3)/81 - 
       (358511*ca^4*xil)/124416 - (3*d4AA*xil)/(8*NA) - 
       (4193*ca^3*nf*tr*xil)/3888 + (425*ca^2*cf*nf*tr*xil)/48 + 
       (779*ca^2*nf^2*tr^2*xil)/972 - (1867*ca^4*xil^2)/4608 - 
       (3*d4AA*xil^2)/(32*NA) + (217*ca^3*nf*tr*xil^2)/576 - 
       (155*ca^4*xil^3)/1536 - (ca^4*xil^4)/32 + (140743*ca^4*z3)/4608 + 
       (609*d4AA*z3)/(8*NA) - (48*d4RA*nf*z3)/NA - (3019*ca^3*nf*tr*z3)/24 + 
       88*ca^2*cf*nf*tr*z3 + 74*ca*cf^2*nf*tr*z3 + 30*ca^2*nf^2*tr^2*z3 - 
       40*ca*cf*nf^2*tr^2*z3 + (32*ca*nf^3*tr^3*z3)/9 + 
       (1387*ca^4*xil*z3)/384 + (5*d4AA*xil*z3)/(32*NA) + 
       (5*ca^3*nf*tr*xil*z3)/4 - 2*ca^2*cf*nf*tr*xil*z3 - 
       (4*ca^2*nf^2*tr^2*xil*z3)/3 + (33*ca^4*xil^2*z3)/64 - 
       (9*d4AA*xil^2*z3)/(16*NA) + (ca^3*nf*tr*xil^2*z3)/4 - 
       (25*ca^4*xil^3*z3)/192 - (47*d4AA*xil^3*z3)/(32*NA) - 
       (41*ca^4*xil^4*z3)/1536 + (d4AA*xil^4*z3)/(2*NA) - (99*ca^4*z4)/64 + 
       (801*ca^3*nf*tr*z4)/16 - 66*ca^2*cf*nf*tr*z4 - 18*ca^2*nf^2*tr^2*z4 + 
       24*ca*cf*nf^2*tr^2*z4 - (221*ca^4*xil*z4)/128 + 
       (11*ca^3*nf*tr*xil*z4)/4 - 3*ca^2*cf*nf*tr*xil*z4 - 
       (ca^4*xil^2*z4)/2 + (ca^3*nf*tr*xil^2*z4)/16 - (9*ca^4*xil^3*z4)/128 - 
       (47665*ca^4*z5)/1024 - (10185*d4AA*z5)/(128*NA) + (60*d4RA*nf*z5)/NA + 
       55*ca^3*nf*tr*z5 + 60*ca^2*cf*nf*tr*z5 - 120*ca*cf^2*nf*tr*z5 - 
       (1535*ca^4*xil*z5)/1536 + (485*d4AA*xil*z5)/(64*NA) + 
       (45*ca^4*xil^2*z5)/128 + (105*d4AA*xil^2*z5)/(32*NA) + 
       (395*ca^4*xil^3*z5)/1536 + (175*d4AA*xil^3*z5)/(64*NA) + 
       (35*ca^4*xil^4*z5)/3072 - (35*d4AA*xil^4*z5)/(128*NA)) + 
     a^5*((47894269*ca^5)/110592 + (7145*ca*d4AA)/(2304*NA) + 
       (260*ca*d4RA*nf)/(3*NA) - (8*cf*d4RA*nf)/(3*NA) - 
       (428*ca*d4RR*nf^2)/(3*NA) - (60298109*ca^4*nf*tr)/124416 - 
       (345017*ca^3*cf*nf*tr)/972 - (3119*ca^2*cf^2*nf*tr)/108 - 
       21*ca*cf^3*nf*tr + (191*d4AA*nf*tr)/(24*NA) - (41593*ca^3*nf^2*tr^2)/
        1944 + (27380*ca^2*cf*nf^2*tr^2)/243 + (53927*ca*cf^2*nf^2*tr^2)/
        216 + (23837*ca^2*nf^3*tr^3)/972 + (14765*ca*cf*nf^3*tr^3)/486 - 
       (260*ca*nf^4*tr^4)/81 - (77228465*ca^5*xil)/1990656 + 
       (25421*ca*d4AA*xil)/(4608*NA) + (2*ca*d4RA*nf*xil)/(3*NA) + 
       (1816591*ca^4*nf*tr*xil)/31104 + (70055*ca^3*cf*nf*tr*xil)/1728 - 
       (1349*ca^2*cf^2*nf*tr*xil)/48 + (67*d4AA*nf*tr*xil)/(48*NA) - 
       (79501*ca^3*nf^2*tr^2*xil)/7776 - (8191*ca^2*cf*nf^2*tr^2*xil)/432 + 
       (569*ca^2*nf^3*tr^3*xil)/486 - (2373233*ca^5*xil^2)/331776 + 
       (83*ca*d4AA*xil^2)/(288*NA) + (9473*ca^4*nf*tr*xil^2)/5184 + 
       (577*ca^3*cf*nf*tr*xil^2)/96 + (37*d4AA*nf*tr*xil^2)/(96*NA) + 
       (1063*ca^3*nf^2*tr^2*xil^2)/1296 - (10147*ca^5*xil^3)/36864 + 
       (523*ca*d4AA*xil^3)/(1536*NA) + (245*ca^4*nf*tr*xil^3)/384 - 
       (3877*ca^5*xil^4)/12288 - (1019*ca^5*xil^5)/24576 + 
       (224465897*ca^5*z3)/663552 + (4069205*ca*d4AA*z3)/(3072*NA) - 
       (11395*ca*d4RA*nf*z3)/(6*NA) - (44*cf*d4RA*nf*z3)/NA + 
       (436*ca*d4RR*nf^2*z3)/(3*NA) - (46881313*ca^4*nf*tr*z3)/41472 + 
       (19001*ca^3*cf*nf*tr*z3)/32 + (27419*ca^2*cf^2*nf*tr*z3)/36 - 
       78*ca*cf^3*nf*tr*z3 - (52709*d4AA*nf*tr*z3)/(192*NA) + 
       (416*d4RA*nf^2*tr*z3)/(3*NA) + (187019*ca^3*nf^2*tr^2*z3)/432 + 
       (976*ca^2*cf*nf^2*tr^2*z3)/9 - (7588*ca*cf^2*nf^2*tr^2*z3)/9 + 
       (3820*ca^2*nf^3*tr^3*z3)/81 + (232*ca*cf*nf^3*tr^3*z3)/9 - 
       (320*ca*nf^4*tr^4*z3)/81 + (3955465*ca^5*xil*z3)/221184 + 
       (11935*ca*d4AA*xil*z3)/(192*NA) + (167*ca*d4RA*nf*xil*z3)/(2*NA) + 
       (49187*ca^4*nf*tr*xil*z3)/2304 + (71*ca^3*cf*nf*tr*xil*z3)/3 - 
       (503*ca^2*cf^2*nf*tr*xil*z3)/8 - (6583*d4AA*nf*tr*xil*z3)/(192*NA) - 
       (5057*ca^3*nf^2*tr^2*xil*z3)/144 + (97*ca^2*cf*nf^2*tr^2*xil*z3)/6 + 
       (32*ca^2*nf^3*tr^3*xil*z3)/27 - (447029*ca^5*xil^2*z3)/110592 - 
       (71329*ca*d4AA*xil^2*z3)/(1536*NA) + (98551*ca^4*nf*tr*xil^2*z3)/
        13824 - (63*ca^3*cf*nf*tr*xil^2*z3)/32 + (513*d4AA*nf*tr*xil^2*z3)/
        (64*NA) - (307*ca^3*nf^2*tr^2*xil^2*z3)/216 - (120107*ca^5*xil^3*z3)/
        55296 + (10429*ca*d4AA*xil^3*z3)/(4608*NA) + 
       (7019*ca^4*nf*tr*xil^3*z3)/6912 + (1223*d4AA*nf*tr*xil^3*z3)/
        (576*NA) - (3037*ca^5*xil^4*z3)/24576 - (3725*ca*d4AA*xil^4*z3)/
        (1024*NA) - (745*ca^5*xil^5*z3)/24576 + (449*ca*d4AA*xil^5*z3)/
        (512*NA) + (567483*ca^5*z3^2)/8192 - (16887*ca*d4AA*z3^2)/(1024*NA) + 
       (893*ca*d4RA*nf*z3^2)/(2*NA) - (144*cf*d4RA*nf*z3^2)/NA + 
       (128*ca*d4RR*nf^2*z3^2)/NA - (887*ca^4*nf*tr*z3^2)/768 - 
       (829*ca^3*cf*nf*tr*z3^2)/2 + 440*ca^2*cf^2*nf*tr*z3^2 - 
       (2017*d4AA*nf*tr*z3^2)/(32*NA) + (48*d4RA*nf^2*tr*z3^2)/NA + 
       (664*ca^3*nf^2*tr^2*z3^2)/3 - 464*ca^2*cf*nf^2*tr^2*z3^2 + 
       224*ca*cf^2*nf^2*tr^2*z3^2 + (36043*ca^5*xil*z3^2)/12288 - 
       (2797*ca*d4AA*xil*z3^2)/(128*NA) - (15155*ca^4*nf*tr*xil*z3^2)/1536 + 
       (3*ca^3*cf*nf*tr*xil*z3^2)/2 + 15*ca^2*cf^2*nf*tr*xil*z3^2 + 
       (869*d4AA*nf*tr*xil*z3^2)/(64*NA) + (2611*ca^5*xil^2*z3^2)/4096 + 
       (5461*ca*d4AA*xil^2*z3^2)/(512*NA) - (397*ca^4*nf*tr*xil^2*z3^2)/384 + 
       (3*ca^3*cf*nf*tr*xil^2*z3^2)/2 - (6*d4AA*nf*tr*xil^2*z3^2)/NA - 
       (217*ca^5*xil^3*z3^2)/18432 - (665*ca*d4AA*xil^3*z3^2)/(192*NA) - 
       (193*ca^4*nf*tr*xil^3*z3^2)/4608 + (7*d4AA*nf*tr*xil^3*z3^2)/
        (192*NA) - (2171*ca^5*xil^4*z3^2)/24576 - (91*ca*d4AA*xil^4*z3^2)/
        (1024*NA) - (3*ca^5*xil^5*z3^2)/4096 + (3*ca*d4AA*xil^5*z3^2)/
        (32*NA) - (1604909*ca^5*z4)/9216 - (5643*ca*d4AA*z4)/(16*NA) + 
       (108*ca*d4RA*nf*z4)/NA + (48*ca*d4RR*nf^2*z4)/NA + 
       (2123143*ca^4*nf*tr*z4)/2304 - (11309*ca^3*cf*nf*tr*z4)/16 - 
       396*ca^2*cf^2*nf*tr*z4 + (609*d4AA*nf*tr*z4)/(4*NA) - 
       (96*d4RA*nf^2*tr*z4)/NA - (5995*ca^3*nf^2*tr^2*z4)/12 + 
       476*ca^2*cf*nf^2*tr^2*z4 + 198*ca*cf^2*nf^2*tr^2*z4 + 
       (364*ca^2*nf^3*tr^3*z4)/9 - 80*ca*cf*nf^3*tr^3*z4 + 
       (64*ca*nf^4*tr^4*z4)/9 - (679099*ca^5*xil*z4)/24576 - 
       (7683*ca*d4AA*xil*z4)/(512*NA) + (9*ca*d4RA*nf*xil*z4)/NA + 
       (6501*ca^4*nf*tr*xil*z4)/256 - (39*ca^3*cf*nf*tr*xil*z4)/8 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/8 + (15*d4AA*nf*tr*xil*z4)/(64*NA) + 
       (5*ca^3*nf^2*tr^2*xil*z4)/2 + (9*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 
       (8*ca^2*nf^3*tr^3*xil*z4)/3 - (1409*ca^5*xil^2*z4)/256 - 
       (123*ca*d4AA*xil^2*z4)/(256*NA) + (65*ca^4*nf*tr*xil^2*z4)/32 - 
       (33*ca^3*cf*nf*tr*xil^2*z4)/16 - (9*d4AA*nf*tr*xil^2*z4)/(16*NA) + 
       (ca^3*nf^2*tr^2*xil^2*z4)/4 - (1435*ca^5*xil^3*z4)/6144 + 
       (2267*ca*d4AA*xil^3*z4)/(512*NA) - (49*ca^4*nf*tr*xil^3*z4)/384 - 
       (47*d4AA*nf*tr*xil^3*z4)/(64*NA) + (179*ca^5*xil^4*z4)/2048 - 
       (39*ca*d4AA*xil^4*z4)/(128*NA) + (201*ca^5*xil^5*z4)/8192 - 
       (99*ca*d4AA*xil^5*z4)/(256*NA) - (128829827*ca^5*z5)/73728 - 
       (3520375*ca*d4AA*z5)/(1536*NA) + (11545*ca*d4RA*nf*z5)/(6*NA) + 
       (470*cf*d4RA*nf*z5)/NA - (240*ca*d4RR*nf^2*z5)/NA + 
       (8674945*ca^4*nf*tr*z5)/4608 + 1056*ca^3*cf*nf*tr*z5 - 
       (2065*ca^2*cf^2*nf*tr*z5)/3 - 1470*ca*cf^3*nf*tr*z5 - 
       (11615*d4AA*nf*tr*z5)/(64*NA) - (1000*d4RA*nf^2*tr*z5)/(3*NA) - 
       (157*ca^3*nf^2*tr^2*z5)/24 - 568*ca^2*cf*nf^2*tr^2*z5 + 
       (2000*ca*cf^2*nf^2*tr^2*z5)/3 - (928*ca^2*nf^3*tr^3*z5)/9 + 
       (128*ca*cf*nf^3*tr^3*z5)/3 + (475297*ca^5*xil*z5)/49152 + 
       (340285*ca*d4AA*xil*z5)/(2048*NA) - (255*ca*d4RA*nf*xil*z5)/(4*NA) - 
       (537167*ca^4*nf*tr*xil*z5)/9216 - 19*ca^3*cf*nf*tr*xil*z5 + 
       (105*ca^2*cf^2*nf*tr*xil*z5)/2 - (16495*d4AA*nf*tr*xil*z5)/(384*NA) + 
       (635*ca^3*nf^2*tr^2*xil*z5)/24 - 8*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (278105*ca^5*xil^2*z5)/18432 + (73615*ca*d4AA*xil^2*z5)/(1536*NA) - 
       (2669*ca^4*nf*tr*xil^2*z5)/384 - (245*d4AA*nf*tr*xil^2*z5)/(16*NA) + 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/36 + (726995*ca^5*xil^3*z5)/221184 + 
       (328555*ca*d4AA*xil^3*z5)/(9216*NA) - (20993*ca^4*nf*tr*xil^3*z5)/
        27648 - (5245*d4AA*nf*tr*xil^3*z5)/(1152*NA) + 
       (96235*ca^5*xil^4*z5)/73728 + (5225*ca*d4AA*xil^4*z5)/(768*NA) - 
       (245*ca^5*xil^5*z5)/16384 - (1755*ca*d4AA*xil^5*z5)/(2048*NA) + 
       (2621575*ca^5*z6)/6144 + (186725*ca*d4AA*z6)/(256*NA) - 
       (550*ca*d4RA*nf*z6)/NA - (337575*ca^4*nf*tr*z6)/512 - 
       550*ca^3*cf*nf*tr*z6 + 1100*ca^2*cf^2*nf*tr*z6 - 
       (16975*d4AA*nf*tr*z6)/(64*NA) + (200*d4RA*nf^2*tr*z6)/NA + 
       (550*ca^3*nf^2*tr^2*z6)/3 + 200*ca^2*cf*nf^2*tr^2*z6 - 
       400*ca*cf^2*nf^2*tr^2*z6 + (1098725*ca^5*xil*z6)/49152 - 
       (70325*ca*d4AA*xil*z6)/(2048*NA) - (75*ca*d4RA*nf*xil*z6)/(4*NA) - 
       (60475*ca^4*nf*tr*xil*z6)/3072 - (75*ca^3*cf*nf*tr*xil*z6)/4 + 
       (75*ca^2*cf^2*nf*tr*xil*z6)/2 + (2425*d4AA*nf*tr*xil*z6)/(128*NA) + 
       (1525*ca^5*xil^2*z6)/12288 - (10875*ca*d4AA*xil^2*z6)/(512*NA) + 
       (75*ca^4*nf*tr*xil^2*z6)/128 + (175*d4AA*nf*tr*xil^2*z6)/(32*NA) - 
       (106675*ca^5*xil^3*z6)/73728 - (51425*ca*d4AA*xil^3*z6)/(3072*NA) + 
       (1975*ca^4*nf*tr*xil^3*z6)/9216 + (875*d4AA*nf*tr*xil^3*z6)/(384*NA) - 
       (3725*ca^5*xil^4*z6)/12288 - (925*ca*d4AA*xil^4*z6)/(512*NA) - 
       (425*ca^5*xil^5*z6)/16384 + (675*ca*d4AA*xil^5*z6)/(2048*NA) + 
       (194793683*ca^5*z7)/196608 + (6235831*ca*d4AA*z7)/(8192*NA) - 
       (392*ca*d4RA*nf*z7)/NA - (238*cf*d4RA*nf*z7)/NA - 
       (224581*ca^4*nf*tr*z7)/192 + (16681*ca^3*cf*nf*tr*z7)/24 - 
       1680*ca^2*cf^2*nf*tr*z7 + 1680*ca*cf^3*nf*tr*z7 + 
       (5285*d4AA*nf*tr*z7)/(8*NA) - (932911*ca^5*xil*z7)/589824 - 
       (2790263*ca*d4AA*xil*z7)/(24576*NA) - (441*ca*d4RA*nf*xil*z7)/
        (16*NA) + (931*ca^4*nf*tr*xil*z7)/64 + (147*d4AA*nf*tr*xil*z7)/
        (16*NA) - (87661*ca^5*xil^2*z7)/294912 + (619507*ca*d4AA*xil^2*z7)/
        (12288*NA) + (249935*ca^5*xil^3*z7)/294912 - 
       (153293*ca*d4AA*xil^3*z7)/(12288*NA) - (47831*ca^5*xil^4*z7)/65536 + 
       (22071*ca*d4AA*xil^4*z7)/(8192*NA) + (3115*ca^5*xil^5*z7)/196608 + 
       (2891*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma2 = -(a*cf*xil) + a^2*((-25*ca*cf)/4 + (3*cf^2)/2 + 2*cf*nf*tr - 
       2*ca*cf*xil - (ca*cf*xil^2)/4) + a^3*((-9155*ca^2*cf)/144 + 
       (143*ca*cf^2)/4 - (3*cf^3)/2 + (287*ca*cf*nf*tr)/9 - 3*cf^2*nf*tr - 
       (20*cf*nf^2*tr^2)/9 - (263*ca^2*cf*xil)/32 + (17*ca*cf*nf*tr*xil)/4 - 
       (39*ca^2*cf*xil^2)/32 - (5*ca^2*cf*xil^3)/16 + (69*ca^2*cf*z3)/8 - 
       12*ca*cf^2*z3 - (3*ca^2*cf*xil*z3)/4 - (3*ca^2*cf*xil^2*z3)/8) + 
     a^4*((-95261*ca^3*cf)/162 + (23885*ca^2*cf^2)/36 - (5131*ca*cf^3)/12 + 
       (1027*cf^4)/8 + (67*d4RA)/NR - (128*d4RR*nf)/NR + 
       (18371*ca^2*cf*nf*tr)/54 + (53*ca*cf^2*nf*tr)/18 - (76*cf^3*nf*tr)/3 - 
       (293*ca*cf*nf^2*tr^2)/9 - (304*cf^2*nf^2*tr^2)/9 - 
       (280*cf*nf^3*tr^3)/81 - (1596947*ca^3*cf*xil)/31104 - 
       3*ca^2*cf^2*xil - (d4RA*xil)/NR + (37093*ca^2*cf*nf*tr*xil)/3888 + 
       (767*ca*cf^2*nf*tr*xil)/12 + (1076*ca*cf*nf^2*tr^2*xil)/243 - 
       (6467*ca^3*cf*xil^2)/1152 + (109*ca^2*cf*nf*tr*xil^2)/72 - 
       (149*ca^3*cf*xil^3)/96 - (19*ca^3*cf*xil^4)/64 + 
       (6209*ca^3*cf*z3)/64 + (421*ca^2*cf^2*z3)/2 - 848*ca*cf^3*z3 + 
       400*cf^4*z3 - (1113*d4RA*z3)/(8*NR) + (3*ca^2*cf*nf*tr*z3)/2 + 
       64*cf^3*nf*tr*z3 - 32*ca*cf*nf^2*tr^2*z3 + 32*cf^2*nf^2*tr^2*z3 - 
       (909*ca^3*cf*xil*z3)/32 + (7*ca^2*cf^2*xil*z3)/2 - 
       (101*d4RA*xil*z3)/(2*NR) + 37*ca^2*cf*nf*tr*xil*z3 - 
       44*ca*cf^2*nf*tr*xil*z3 - (16*ca*cf*nf^2*tr^2*xil*z3)/3 - 
       (189*ca^3*cf*xil^2*z3)/32 - (11*d4RA*xil^2*z3)/(4*NR) + 
       (7*ca^2*cf*nf*tr*xil^2*z3)/6 - (21*ca^3*cf*xil^3*z3)/32 + 
       (3*d4RA*xil^3*z3)/(2*NR) - (ca^3*cf*xil^4*z3)/192 + 
       (7*d4RA*xil^4*z3)/(8*NR) - (759*ca^3*cf*z4)/16 + 66*ca^2*cf^2*z4 + 
       (69*ca^2*cf*nf*tr*z4)/4 - 24*ca*cf^2*nf*tr*z4 + 
       (97*ca^3*cf*xil*z4)/32 + 8*ca^2*cf*nf*tr*xil*z4 - 
       12*ca*cf^2*nf*tr*xil*z4 + (17*ca^3*cf*xil^2*z4)/16 - 
       (ca^2*cf*nf*tr*xil^2*z4)/4 + (3*ca^3*cf*xil^3*z4)/32 + 
       (4145*ca^3*cf*z5)/32 - 785*ca^2*cf^2*z5 + 1440*ca*cf^3*z5 - 
       640*cf^4*z5 + (855*d4RA*z5)/(8*NR) + 80*ca^2*cf*nf*tr*z5 - 
       160*ca*cf^2*nf*tr*z5 + (575*ca^3*cf*xil*z5)/24 - 5*ca^2*cf^2*xil*z5 + 
       (55*d4RA*xil*z5)/NR + (95*ca^3*cf*xil^2*z5)/48 + 
       (35*d4RA*xil^2*z5)/(4*NR) - (5*ca^3*cf*xil^4*z5)/96 - 
       (5*d4RA*xil^4*z5)/(8*NR)) + a^5*((-368712343*ca^4*cf)/62208 + 
       (42214139*ca^3*cf^2)/3888 - (827215*ca^2*cf^3)/72 + 
       (835739*ca*cf^4)/144 - (4977*cf^5)/8 + (1985*cf*d4AA)/(24*NA) + 
       (173959*ca*d4RA)/(144*NR) - (113*cf*d4RA)/(6*NR) - 
       (33464*ca*d4RR*nf)/(9*NR) + (5984*cf*d4RR*nf)/(3*NR) + 
       (31919039*ca^3*cf*nf*tr)/7776 - (717409*ca^2*cf^2*nf*tr)/432 + 
       (167263*ca*cf^3*nf*tr)/108 - (29209*cf^4*nf*tr)/36 - 
       (6200*d4RA*nf*tr)/(9*NR) + (7360*d4RR*nf^2*tr)/(9*NR) - 
       (120037*ca^2*cf*nf^2*tr^2)/162 - (101485*ca*cf^2*nf^2*tr^2)/162 + 
       (2497*cf^3*nf^2*tr^2)/27 + (3566*ca*cf*nf^3*tr^3)/243 + 
       (2636*cf^2*nf^3*tr^3)/243 - (1328*cf*nf^4*tr^4)/243 - 
       (235222787*ca^4*cf*xil)/497664 - (4543*ca^3*cf^2*xil)/96 + 
       (103*ca^2*cf^3*xil)/4 + (2563*cf*d4AA*xil)/(128*NA) - 
       (547*ca*d4RA*xil)/(48*NR) + (16*cf*d4RA*xil)/NR + 
       (11514733*ca^3*cf*nf*tr*xil)/31104 + (962741*ca^2*cf^2*nf*tr*xil)/
        1728 - (4261*ca*cf^3*nf*tr*xil)/24 + (14*d4RA*nf*tr*xil)/(3*NR) - 
       (71329*ca^2*cf*nf^2*tr^2*xil)/1944 - (23831*ca*cf^2*nf^2*tr^2*xil)/
        216 + (3197*ca*cf*nf^3*tr^3*xil)/486 - (12628775*ca^4*cf*xil^2)/
        248832 - (241*ca^3*cf^2*xil^2)/96 + (115*cf*d4AA*xil^2)/(32*NA) - 
       (7*ca*d4RA*xil^2)/(16*NR) - (cf*d4RA*xil^2)/(2*NR) + 
       (402451*ca^3*cf*nf*tr*xil^2)/31104 + (6839*ca^2*cf^2*nf*tr*xil^2)/
        192 + (7591*ca^2*cf*nf^2*tr^2*xil^2)/3888 - (253643*ca^4*cf*xil^3)/
        27648 + (101*cf*d4AA*xil^3)/(128*NA) + (ca*d4RA*xil^3)/(16*NR) + 
       (73*ca^3*cf*nf*tr*xil^3)/27 - (2413*ca^4*cf*xil^4)/1024 - 
       (729*ca^4*cf*xil^5)/2048 - (46196783*ca^4*cf*z3)/6912 + 
       (5503507*ca^3*cf^2*z3)/144 - (1365227*ca^2*cf^3*z3)/18 + 
       (530884*ca*cf^4*z3)/9 - 16000*cf^5*z3 - (135731*cf*d4AA*z3)/(192*NA) + 
       (574393*ca*d4RA*z3)/(32*NR) - (17554*cf*d4RA*z3)/NR - 
       (8992*ca*d4RR*nf*z3)/NR + (12096*cf*d4RR*nf*z3)/NR + 
       (144377*ca^3*cf*nf*tr*z3)/864 + (14287*ca^2*cf^2*nf*tr*z3)/24 + 
       (25804*ca*cf^3*nf*tr*z3)/9 - (22496*cf^4*nf*tr*z3)/9 + 
       (2468*d4RA*nf*tr*z3)/(3*NR) - (704*d4RR*nf^2*tr*z3)/(3*NR) - 
       (3140*ca^2*cf*nf^2*tr^2*z3)/3 + (6160*ca*cf^2*nf^2*tr^2*z3)/9 - 
       (400*cf^3*nf^2*tr^2*z3)/9 + (1984*ca*cf*nf^3*tr^3*z3)/27 - 
       (832*cf^2*nf^3*tr^3*z3)/9 + (256*cf*nf^4*tr^4*z3)/27 - 
       (15783655*ca^4*cf*xil*z3)/27648 + (2579*ca^3*cf^2*xil*z3)/6 - 
       155*ca^2*cf^3*xil*z3 - (93293*cf*d4AA*xil*z3)/(256*NA) - 
       (43091*ca*d4RA*xil*z3)/(96*NR) - (168*cf*d4RA*xil*z3)/NR + 
       (368*ca*d4RR*nf*xil*z3)/(3*NR) + (5911*ca^3*cf*nf*tr*xil*z3)/9 - 
       229*ca^2*cf^2*nf*tr*xil*z3 - (947*ca*cf^3*nf*tr*xil*z3)/2 + 
       (4349*d4RA*nf*tr*xil*z3)/(6*NR) - (471*ca^2*cf*nf^2*tr^2*xil*z3)/2 + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/3 + (56*ca*cf*nf^3*tr^3*xil*z3)/27 - 
       (2097473*ca^4*cf*xil^2*z3)/27648 + (235*ca^3*cf^2*xil^2*z3)/48 - 
       (1857*cf*d4AA*xil^2*z3)/(32*NA) - (6727*ca*d4RA*xil^2*z3)/(144*NR) - 
       (20*cf*d4RA*xil^2*z3)/NR + (13583*ca^3*cf*nf*tr*xil^2*z3)/288 - 
       (133*ca^2*cf^2*nf*tr*xil^2*z3)/8 + (35*d4RA*nf*tr*xil^2*z3)/(9*NR) - 
       (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/27 - (48799*ca^4*cf*xil^3*z3)/4608 - 
       (763*cf*d4AA*xil^3*z3)/(96*NA) + (325*ca*d4RA*xil^3*z3)/(48*NR) + 
       (45*ca^3*cf*nf*tr*xil^3*z3)/32 - (7*d4RA*nf*tr*xil^3*z3)/(6*NR) - 
       (2185*ca^4*cf*xil^4*z3)/3072 - (77*cf*d4AA*xil^4*z3)/(32*NA) + 
       (141*ca*d4RA*xil^4*z3)/(32*NR) - (3*ca^4*cf*xil^5*z3)/1024 + 
       (25*cf*d4AA*xil^5*z3)/(256*NA) + (43*ca*d4RA*xil^5*z3)/(32*NR) - 
       (23555*ca^4*cf*z3^2)/128 + (78041*ca^3*cf^2*z3^2)/24 - 
       (18097*ca^2*cf^3*z3^2)/2 + (24632*ca*cf^4*z3^2)/3 - 2496*cf^5*z3^2 - 
       (3577*cf*d4AA*z3^2)/(64*NA) - (16935*ca*d4RA*z3^2)/(4*NR) + 
       (4884*cf*d4RA*z3^2)/NR + (2320*ca*d4RR*nf*z3^2)/NR - 
       (3648*cf*d4RR*nf*z3^2)/NR - (4067*ca^3*cf*nf*tr*z3^2)/6 + 
       1214*ca^2*cf^2*nf*tr*z3^2 + 64*ca*cf^3*nf*tr*z3^2 - 
       (1024*cf^4*nf*tr*z3^2)/3 - (91*d4RA*nf*tr*z3^2)/(2*NR) + 
       (128*ca^2*cf*nf^2*tr^2*z3^2)/3 - (256*ca*cf^2*nf^2*tr^2*z3^2)/3 - 
       (241909*ca^4*cf*xil*z3^2)/6144 - (99*ca^3*cf^2*xil*z3^2)/16 - 
       (9*ca^2*cf^3*xil*z3^2)/2 - (85523*cf*d4AA*xil*z3^2)/(256*NA) - 
       (459*ca*d4RA*xil*z3^2)/(2*NR) + (207*cf*d4RA*xil*z3^2)/NR + 
       (112*ca*d4RR*nf*xil*z3^2)/NR + (473*ca^3*cf*nf*tr*xil*z3^2)/12 - 
       69*ca^2*cf^2*nf*tr*xil*z3^2 + 60*ca*cf^3*nf*tr*xil*z3^2 + 
       (85*d4RA*nf*tr*xil*z3^2)/NR - (32603*ca^4*cf*xil^2*z3^2)/9216 + 
       (9*ca^3*cf^2*xil^2*z3^2)/16 - (2853*cf*d4AA*xil^2*z3^2)/(128*NA) - 
       (617*ca*d4RA*xil^2*z3^2)/(48*NR) - (3*cf*d4RA*xil^2*z3^2)/NR + 
       (287*ca^3*cf*nf*tr*xil^2*z3^2)/72 - 6*ca^2*cf^2*nf*tr*xil^2*z3^2 + 
       (11*d4RA*nf*tr*xil^2*z3^2)/(6*NR) - (193*ca^4*cf*xil^3*z3^2)/384 + 
       (9*cf*d4AA*xil^3*z3^2)/(64*NA) + (31*ca*d4RA*xil^3*z3^2)/(16*NR) + 
       (31*ca^4*cf*xil^4*z3^2)/1024 + (27*cf*d4AA*xil^4*z3^2)/(128*NA) + 
       (27*ca*d4RA*xil^4*z3^2)/(16*NR) + (47*ca^4*cf*xil^5*z3^2)/2048 + 
       (7*cf*d4AA*xil^5*z3^2)/(256*NA) + (5*ca*d4RA*xil^5*z3^2)/(16*NR) - 
       (87067*ca^4*cf*z4)/128 - (3815*ca^3*cf^2*z4)/4 + 4664*ca^2*cf^3*z4 - 
       2200*ca*cf^4*z4 + (12243*ca*d4RA*z4)/(16*NR) + (8705*ca^3*cf*nf*tr*z4)/
        32 + (1411*ca^2*cf^2*nf*tr*z4)/4 - 2120*ca*cf^3*nf*tr*z4 + 
       800*cf^4*nf*tr*z4 - (1113*d4RA*nf*tr*z4)/(4*NR) + 
       179*ca^2*cf*nf^2*tr^2*z4 - 176*ca*cf^2*nf^2*tr^2*z4 + 
       128*cf^3*nf^2*tr^2*z4 - 64*ca*cf*nf^3*tr^3*z4 + 64*cf^2*nf^3*tr^3*z4 + 
       (735245*ca^4*cf*xil*z4)/6144 - (525*ca^3*cf^2*xil*z4)/32 - 
       (1827*cf*d4AA*xil*z4)/(32*NA) + (7575*ca*d4RA*xil*z4)/(32*NR) - 
       (6997*ca^3*cf*nf*tr*xil*z4)/64 + (237*ca^2*cf^2*nf*tr*xil*z4)/2 - 
       (111*ca*cf^3*nf*tr*xil*z4)/2 - (159*d4RA*nf*tr*xil*z4)/(4*NR) + 
       58*ca^2*cf*nf^2*tr^2*xil*z4 - 36*ca*cf^2*nf^2*tr^2*xil*z4 - 
       (32*ca*cf*nf^3*tr^3*xil*z4)/3 + (3159*ca^4*cf*xil^2*z4)/128 - 
       (21*ca^3*cf^2*xil^2*z4)/32 - (1347*cf*d4AA*xil^2*z4)/(128*NA) + 
       (161*ca*d4RA*xil^2*z4)/(8*NR) - (551*ca^3*cf*nf*tr*xil^2*z4)/96 - 
       9*ca^2*cf^2*nf*tr*xil^2*z4 - (11*d4RA*nf*tr*xil^2*z4)/(4*NR) + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/6 + (433*ca^4*cf*xil^3*z4)/128 - 
       (9*cf*d4AA*xil^3*z4)/(8*NA) - (57*ca*d4RA*xil^3*z4)/(16*NR) - 
       (41*ca^3*cf*nf*tr*xil^3*z4)/64 + (3*d4RA*nf*tr*xil^3*z4)/(4*NR) + 
       (173*ca^4*cf*xil^4*z4)/512 - (3*cf*d4AA*xil^4*z4)/(128*NA) - 
       (45*ca*d4RA*xil^4*z4)/(16*NR) + (45*ca^4*cf*xil^5*z4)/2048 - 
       (3*cf*d4AA*xil^5*z4)/(64*NA) - (21*ca*d4RA*xil^5*z4)/(32*NR) + 
       (16237513*ca^4*cf*z5)/3072 - (5957573*ca^3*cf^2*z5)/288 + 
       (188795*ca^2*cf^3*z5)/12 + (248960*ca*cf^4*z5)/9 - 22600*cf^5*z5 + 
       (1458845*cf*d4AA*z5)/(384*NA) - (609425*ca*d4RA*z5)/(96*NR) - 
       (1015*cf*d4RA*z5)/NR + (48640*ca*d4RR*nf*z5)/(3*NR) - 
       (18080*cf*d4RR*nf*z5)/NR - (28721*ca^3*cf*nf*tr*z5)/18 + 
       (95792*ca^2*cf^2*nf*tr*z5)/9 - (58720*ca*cf^3*nf*tr*z5)/3 + 
       (46880*cf^4*nf*tr*z5)/9 + (9915*d4RA*nf*tr*z5)/(2*NR) - 
       (640*d4RR*nf^2*tr*z5)/NR - (3584*ca^2*cf*nf^2*tr^2*z5)/9 + 
       (3712*ca*cf^2*nf^2*tr^2*z5)/3 - 320*cf^3*nf^2*tr^2*z5 + 
       (32270251*ca^4*cf*xil*z5)/36864 - (16135*ca^3*cf^2*xil*z5)/48 + 
       (425*ca^2*cf^3*xil*z5)/4 + (105605*cf*d4AA*xil*z5)/(1536*NA) + 
       (28565*ca*d4RA*xil*z5)/(48*NR) + (320*cf*d4RA*xil*z5)/NR - 
       (61979*ca^3*cf*nf*tr*xil*z5)/144 - 231*ca^2*cf^2*nf*tr*xil*z5 + 
       570*ca*cf^3*nf*tr*xil*z5 - (1615*d4RA*nf*tr*xil*z5)/(3*NR) + 
       (814*ca^2*cf*nf^2*tr^2*xil*z5)/9 - 32*ca*cf^2*nf^2*tr^2*xil*z5 + 
       (3750005*ca^4*cf*xil^2*z5)/55296 + (245*ca^3*cf^2*xil^2*z5)/96 + 
       (57875*cf*d4AA*xil^2*z5)/(768*NA) + (46265*ca*d4RA*xil^2*z5)/
        (288*NR) - (20*cf*d4RA*xil^2*z5)/NR - (1043*ca^3*cf*nf*tr*xil^2*z5)/
        108 - (595*d4RA*nf*tr*xil^2*z5)/(18*NR) - 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/9 + (12511*ca^4*cf*xil^3*z5)/2304 + 
       (3935*cf*d4AA*xil^3*z5)/(384*NA) + (295*ca*d4RA*xil^3*z5)/(32*NR) - 
       (3*ca^3*cf*nf*tr*xil^3*z5)/4 + (3533*ca^4*cf*xil^4*z5)/6144 + 
       (1605*cf*d4AA*xil^4*z5)/(256*NA) - (35*ca*d4RA*xil^4*z5)/(16*NR) - 
       (3905*ca^4*cf*xil^5*z5)/12288 - (115*cf*d4AA*xil^5*z5)/(512*NA) - 
       (45*ca*d4RA*xil^5*z5)/(32*NR) - (227975*ca^4*cf*z6)/192 + 
       (43175*ca^3*cf^2*z6)/6 - 13200*ca^2*cf^3*z6 + (17600*ca*cf^4*z6)/3 - 
       (15675*ca*d4RA*z6)/(16*NR) - (4825*ca^3*cf*nf*tr*z6)/16 - 
       1150*ca^2*cf^2*nf*tr*z6 + 4800*ca*cf^3*nf*tr*z6 - 
       (6400*cf^4*nf*tr*z6)/3 + (1425*d4RA*nf*tr*z6)/(4*NR) + 
       (800*ca^2*cf*nf^2*tr^2*z6)/3 - (1600*ca*cf^2*nf^2*tr^2*z6)/3 - 
       (1585025*ca^4*cf*xil*z6)/12288 + (625*ca^3*cf^2*xil*z6)/16 + 
       (50925*cf*d4AA*xil*z6)/(512*NA) - (6875*ca*d4RA*xil*z6)/(16*NR) - 
       (425*ca^3*cf*nf*tr*xil*z6)/48 - (175*ca^2*cf^2*nf*tr*xil*z6)/2 + 
       150*ca*cf^3*nf*tr*xil*z6 + (125*d4RA*nf*tr*xil*z6)/(2*NR) - 
       (220075*ca^4*cf*xil^2*z6)/18432 + (25*ca^3*cf^2*xil^2*z6)/16 + 
       (2375*cf*d4AA*xil^2*z6)/(256*NA) - (7075*ca*d4RA*xil^2*z6)/(96*NR) + 
       (475*ca^3*cf*nf*tr*xil^2*z6)/144 + (175*d4RA*nf*tr*xil^2*z6)/(12*NR) - 
       (1375*ca^4*cf*xil^3*z6)/1536 - (375*cf*d4AA*xil^3*z6)/(128*NA) - 
       (175*ca*d4RA*xil^3*z6)/(32*NR) + (725*ca^4*cf*xil^4*z6)/6144 - 
       (275*cf*d4AA*xil^4*z6)/(256*NA) + (75*ca*d4RA*xil^4*z6)/(32*NR) + 
       (75*ca^4*cf*xil^5*z6)/4096 - (25*cf*d4AA*xil^5*z6)/(512*NA) + 
       (25*ca*d4RA*xil^5*z6)/(32*NR) + (312820991*ca^4*cf*z7)/36864 - 
       (9074513*ca^3*cf^2*z7)/192 + (1789067*ca^2*cf^3*z7)/16 - 
       123977*ca*cf^4*z7 + 47628*cf^5*z7 - (781753*cf*d4AA*z7)/(192*NA) - 
       (3016307*ca*d4RA*z7)/(256*NR) + (125447*cf*d4RA*z7)/(8*NR) - 
       (23632*ca*d4RR*nf*z7)/(3*NR) + (8680*cf*d4RR*nf*z7)/NR + 
       (440419*ca^3*cf*nf*tr*z7)/144 - (42203*ca^2*cf^2*nf*tr*z7)/3 + 
       13944*ca*cf^3*nf*tr*z7 - (27377*d4RA*nf*tr*z7)/(6*NR) + 
       (441*ca^2*cf*nf^2*tr^2*z7)/2 - (3638453*ca^4*cf*xil*z7)/36864 - 
       (76363*ca^3*cf^2*xil*z7)/384 + (1239*ca^2*cf^3*xil*z7)/16 + 
       (503965*cf*d4AA*xil*z7)/(768*NA) + (140567*ca*d4RA*xil*z7)/(256*NR) - 
       (3409*cf*d4RA*xil*z7)/(8*NR) - (294*ca*d4RR*nf*xil*z7)/NR + 
       (49*ca^3*cf*nf*tr*xil*z7)/8 - (1029*d4RA*nf*tr*xil*z7)/(2*NR) - 
       (17913*ca^4*cf*xil^2*z7)/2048 - (3647*ca^3*cf^2*xil^2*z7)/384 - 
       (2121*cf*d4AA*xil^2*z7)/(128*NA) + (6741*ca*d4RA*xil^2*z7)/(256*NR) + 
       (161*cf*d4RA*xil^2*z7)/(4*NR) - (875*ca^4*cf*xil^3*z7)/2304 - 
       (3731*cf*d4AA*xil^3*z7)/(768*NA) + (1393*ca*d4RA*xil^3*z7)/(256*NR) - 
       (51569*ca^4*cf*xil^4*z7)/36864 - (791*cf*d4AA*xil^4*z7)/(192*NA) - 
       (21*ca*d4RA*xil^4*z7)/(128*NR) + (441*ca^4*cf*xil^5*z7)/4096);
 
gamma1ccg = -(a*ca*xil)/2 + a^2*((-5*ca^2*xil)/8 - (ca^2*xil^2)/8) + 
     a^3*((-201*ca^3*xil)/64 + (15*ca^2*nf*tr*xil)/8 - (39*ca^3*xil^2)/64 - 
       (5*ca^3*xil^3)/32) + a^4*((-635749*ca^4*xil)/31104 + 
       (8255*ca^3*nf*tr*xil)/3888 + (161*ca^2*cf*nf*tr*xil)/6 + 
       (502*ca^2*nf^2*tr^2*xil)/243 - (3283*ca^4*xil^2)/1152 + 
       (151*ca^3*nf*tr*xil^2)/144 - (91*ca^4*xil^3)/128 - 
       (19*ca^4*xil^4)/128 - (1039*ca^4*xil*z3)/192 - 
       (111*d4AA*xil*z3)/(8*NA) + (53*ca^3*nf*tr*xil*z3)/4 - 
       16*ca^2*cf*nf*tr*xil*z3 - (8*ca^2*nf^2*tr^2*xil*z3)/3 - 
       (353*ca^4*xil^2*z3)/384 - (33*d4AA*xil^2*z3)/(16*NA) + 
       (5*ca^3*nf*tr*xil^2*z3)/12 - (ca^4*xil^3*z3)/4 - 
       (3*d4AA*xil^3*z3)/(2*NA) - (ca^4*xil^4*z3)/384 + 
       (7*d4AA*xil^4*z3)/(16*NA) - (9*ca^4*xil*z4)/64 + 
       (9*ca^3*nf*tr*xil*z4)/2 - 6*ca^2*cf*nf*tr*xil*z4 - 
       (3*ca^4*xil^2*z4)/16 - (3*ca^4*xil^3*z4)/64 + (725*ca^4*xil*z5)/128 + 
       (15*d4AA*xil*z5)/NA + (5*ca^4*xil^2*z5)/8 + (15*d4AA*xil^2*z5)/
        (16*NA) + (25*ca^4*xil^3*z5)/128 + (15*d4AA*xil^3*z5)/(8*NA) - 
       (5*ca^4*xil^4*z5)/192 - (5*d4AA*xil^4*z5)/(16*NA)) + 
     a^5*((-8154107*ca^5*xil)/41472 + (2707*ca*d4AA*xil)/(256*NA) + 
       (5000363*ca^4*nf*tr*xil)/31104 + (13699*ca^3*cf*nf*tr*xil)/64 - 
       (3731*ca^2*cf^2*nf*tr*xil)/48 - (267601*ca^3*nf^2*tr^2*xil)/15552 - 
       (557*ca^2*cf*nf^2*tr^2*xil)/12 + (2989*ca^2*nf^3*tr^3*xil)/972 - 
       (27767149*ca^5*xil^2)/995328 + (115*ca*d4AA*xil^2)/(64*NA) + 
       (914753*ca^4*nf*tr*xil^2)/124416 + 21*ca^3*cf*nf*tr*xil^2 + 
       (7855*ca^3*nf^2*tr^2*xil^2)/7776 - (101747*ca^5*xil^3)/27648 + 
       (101*ca*d4AA*xil^3)/(256*NA) + (4625*ca^4*nf*tr*xil^3)/3456 - 
       (7393*ca^5*xil^4)/6144 - (729*ca^5*xil^5)/4096 - 
       (4473667*ca^5*xil*z3)/55296 - (423095*ca*d4AA*xil*z3)/(1536*NA) + 
       (170*ca*d4RA*nf*xil*z3)/NA + (66695*ca^4*nf*tr*xil*z3)/288 - 
       (1495*ca^3*cf*nf*tr*xil*z3)/24 - (799*ca^2*cf^2*nf*tr*xil*z3)/4 + 
       (389*d4AA*nf*tr*xil*z3)/(12*NA) - (1193*ca^3*nf^2*tr^2*xil*z3)/12 + 
       (184*ca^2*cf*nf^2*tr^2*xil*z3)/3 + (40*ca^2*nf^3*tr^3*xil*z3)/27 - 
       (149749*ca^5*xil^2*z3)/6144 - (16675*ca*d4AA*xil^2*z3)/(192*NA) + 
       (2737*ca^4*nf*tr*xil^2*z3)/144 - (93*ca^3*cf*nf*tr*xil^2*z3)/8 + 
       (143*d4AA*nf*tr*xil^2*z3)/(12*NA) - (26*ca^3*nf^2*tr^2*xil^2*z3)/9 - 
       (41245*ca^5*xil^3*z3)/9216 - (29*ca*d4AA*xil^3*z3)/(48*NA) + 
       (677*ca^4*nf*tr*xil^3*z3)/576 + (31*d4AA*nf*tr*xil^3*z3)/(12*NA) - 
       (281*ca^5*xil^4*z3)/6144 - (527*ca*d4AA*xil^4*z3)/(128*NA) - 
       (3*ca^5*xil^5*z3)/2048 + (369*ca*d4AA*xil^5*z3)/(512*NA) - 
       (55351*ca^5*xil*z3^2)/4096 - (33027*ca*d4AA*xil*z3^2)/(512*NA) + 
       (21*ca*d4RA*nf*xil*z3^2)/NA + (2377*ca^4*nf*tr*xil*z3^2)/384 - 
       21*ca^3*cf*nf*tr*xil*z3^2 + 30*ca^2*cf^2*nf*tr*xil*z3^2 + 
       (8*d4AA*nf*tr*xil*z3^2)/NA - (1523*ca^5*xil^2*z3^2)/2048 + 
       (2051*ca*d4AA*xil^2*z3^2)/(256*NA) + (5*ca^4*nf*tr*xil^2*z3^2)/96 - 
       (15*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (19*ca^5*xil^3*z3^2)/192 - 
       (243*ca*d4AA*xil^3*z3^2)/(128*NA) - (7*ca^4*nf*tr*xil^3*z3^2)/128 + 
       (d4AA*nf*tr*xil^3*z3^2)/(8*NA) - (251*ca^5*xil^4*z3^2)/6144 + 
       (137*ca*d4AA*xil^4*z3^2)/(256*NA) + (47*ca^5*xil^5*z3^2)/4096 + 
       (87*ca*d4AA*xil^5*z3^2)/(512*NA) + (168797*ca^5*xil*z4)/12288 + 
       (4671*ca*d4AA*xil*z4)/(128*NA) + (18*ca*d4RA*nf*xil*z4)/NA - 
       (2231*ca^4*nf*tr*xil*z4)/128 + (69*ca^3*cf*nf*tr*xil*z4)/2 - 
       (111*ca^2*cf^2*nf*tr*xil*z4)/4 - (333*d4AA*nf*tr*xil*z4)/(16*NA) + 
       (169*ca^3*nf^2*tr^2*xil*z4)/8 - 9*ca^2*cf*nf^2*tr^2*xil*z4 - 
       (16*ca^2*nf^3*tr^3*xil*z4)/3 + (2729*ca^5*xil^2*z4)/3072 + 
       (1365*ca*d4AA*xil^2*z4)/(256*NA) + (665*ca^4*nf*tr*xil^2*z4)/384 - 
       (21*ca^3*cf*nf*tr*xil^2*z4)/4 - (33*d4AA*nf*tr*xil^2*z4)/(16*NA) + 
       (5*ca^3*nf^2*tr^2*xil^2*z4)/12 + (215*ca^5*xil^3*z4)/512 + 
       (615*ca*d4AA*xil^3*z4)/(128*NA) - (7*ca^4*nf*tr*xil^3*z4)/32 - 
       (3*d4AA*nf*tr*xil^3*z4)/(4*NA) + (5*ca^5*xil^4*z4)/64 - 
       (39*ca*d4AA*xil^4*z4)/(256*NA) + (45*ca^5*xil^5*z4)/4096 - 
       (45*ca*d4AA*xil^5*z4)/(128*NA) + (6246457*ca^5*xil*z5)/24576 + 
       (391255*ca*d4AA*xil*z5)/(1024*NA) - (315*ca*d4RA*nf*xil*z5)/(2*NA) - 
       (220085*ca^4*nf*tr*xil*z5)/1152 - (201*ca^3*cf*nf*tr*xil*z5)/2 + 
       225*ca^2*cf^2*nf*tr*xil*z5 - (475*d4AA*nf*tr*xil*z5)/(12*NA) + 
       (277*ca^3*nf^2*tr^2*xil*z5)/6 - 16*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (1077635*ca^5*xil^2*z5)/36864 + (30695*ca*d4AA*xil^2*z5)/(1536*NA) - 
       (393*ca^4*nf*tr*xil^2*z5)/64 - (85*d4AA*nf*tr*xil^2*z5)/(12*NA) + 
       (4189*ca^5*xil^3*z5)/1152 + (12475*ca*d4AA*xil^3*z5)/(768*NA) - 
       (281*ca^4*nf*tr*xil^3*z5)/384 - (10*d4AA*nf*tr*xil^3*z5)/(3*NA) + 
       (4273*ca^5*xil^4*z5)/4096 + (3255*ca*d4AA*xil^4*z5)/(512*NA) - 
       (3905*ca^5*xil^5*z5)/24576 - (835*ca*d4AA*xil^5*z5)/(1024*NA) - 
       (124175*ca^5*xil*z6)/8192 - (69075*ca*d4AA*xil*z6)/(1024*NA) - 
       (75*ca*d4RA*nf*xil*z6)/(2*NA) - (5175*ca^4*nf*tr*xil*z6)/256 - 
       (75*ca^3*cf*nf*tr*xil*z6)/2 + 75*ca^2*cf^2*nf*tr*xil*z6 + 
       (75*d4AA*nf*tr*xil*z6)/(2*NA) - (6725*ca^5*xil^2*z6)/4096 - 
       (3125*ca*d4AA*xil^2*z6)/(512*NA) + (25*ca^4*nf*tr*xil^2*z6)/24 + 
       (25*d4AA*nf*tr*xil^2*z6)/(16*NA) - (7475*ca^5*xil^3*z6)/6144 - 
       (2975*ca*d4AA*xil^3*z6)/(256*NA) + (125*ca^4*nf*tr*xil^3*z6)/768 + 
       (25*d4AA*nf*tr*xil^3*z6)/(16*NA) - (1525*ca^5*xil^4*z6)/12288 - 
       (575*ca*d4AA*xil^4*z6)/(512*NA) + (75*ca^5*xil^5*z6)/8192 + 
       (375*ca*d4AA*xil^5*z6)/(1024*NA) - (3899651*ca^5*xil*z7)/36864 + 
       (15127*ca*d4AA*xil*z7)/(768*NA) - (441*ca*d4RA*nf*xil*z7)/(8*NA) + 
       (245*ca^4*nf*tr*xil*z7)/8 - (147*d4AA*nf*tr*xil*z7)/(8*NA) + 
       (19943*ca^5*xil^2*z7)/24576 + (7469*ca*d4AA*xil^2*z7)/(128*NA) + 
       (8183*ca^5*xil^3*z7)/24576 - (1477*ca*d4AA*xil^3*z7)/(128*NA) - 
       (27167*ca^5*xil^4*z7)/24576 - (217*ca*d4AA*xil^4*z7)/(256*NA) + 
       (441*ca^5*xil^5*z7)/8192);
 
gamma1qqg = a*((-3*ca)/4 - (ca*xil)/4 - cf*xil) + 
     a^2*((-95*ca^2)/48 - (25*ca*cf)/4 + (3*cf^2)/2 + (5*ca*nf*tr)/6 + 
       2*cf*nf*tr - (11*ca^2*xil)/16 - 2*ca*cf*xil - (ca^2*xil^2)/8 - 
       (ca*cf*xil^2)/4) + a^3*((-15817*ca^3)/1728 - (9155*ca^2*cf)/144 + 
       (143*ca*cf^2)/4 - (3*cf^3)/2 + (97*ca^2*nf*tr)/108 + 
       (1553*ca*cf*nf*tr)/36 - 3*cf^2*nf*tr + (35*ca*nf^2*tr^2)/27 - 
       (20*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/64 - (263*ca^2*cf*xil)/32 + 
       ca^2*nf*tr*xil + (17*ca*cf*nf*tr*xil)/4 - (33*ca^3*xil^2)/64 - 
       (39*ca^2*cf*xil^2)/32 - (7*ca^3*xil^3)/64 - (5*ca^2*cf*xil^3)/16 - 
       (9*ca^3*z3)/32 + (69*ca^2*cf*z3)/8 - 12*ca*cf^2*z3 + 9*ca^2*nf*tr*z3 - 
       12*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/8 - (3*ca^2*cf*xil*z3)/4 - 
       (3*ca^3*xil^2*z3)/32 - (3*ca^2*cf*xil^2*z3)/8) + 
     a^4*((-319561*ca^4)/4608 - (95261*ca^3*cf)/162 + (23885*ca^2*cf^2)/36 - 
       (5131*ca*cf^3)/12 + (1027*cf^4)/8 + (69*d4AA)/(32*NA) + (67*d4RA)/NR - 
       (128*d4RR*nf)/NR + (295855*ca^3*nf*tr)/5184 + (28885*ca^2*cf*nf*tr)/
        72 - (707*ca*cf^2*nf*tr)/36 - (76*cf^3*nf*tr)/3 - 
       (628*ca^2*nf^2*tr^2)/81 - (994*ca*cf*nf^2*tr^2)/27 - 
       (304*cf^2*nf^2*tr^2)/9 + (166*ca*nf^3*tr^3)/81 - 
       (280*cf*nf^3*tr^3)/81 - (2184485*ca^4*xil)/124416 - 
       (1596947*ca^3*cf*xil)/31104 - 3*ca^2*cf^2*xil + (3*d4AA*xil)/(8*NA) - 
       (d4RA*xil)/NR + (778*ca^3*nf*tr*xil)/243 + (26749*ca^2*cf*nf*tr*xil)/
        972 + (767*ca*cf^2*nf*tr*xil)/12 + (1229*ca^2*nf^2*tr^2*xil)/972 + 
       (1076*ca*cf*nf^2*tr^2*xil)/243 - (3755*ca^4*xil^2)/1536 - 
       (6467*ca^3*cf*xil^2)/1152 + (3*d4AA*xil^2)/(32*NA) + 
       (43*ca^3*nf*tr*xil^2)/64 + (109*ca^2*cf*nf*tr*xil^2)/72 - 
       (937*ca^4*xil^3)/1536 - (149*ca^3*cf*xil^3)/96 - (15*ca^4*xil^4)/128 - 
       (19*ca^3*cf*xil^4)/64 - (140743*ca^4*z3)/4608 + (6209*ca^3*cf*z3)/64 + 
       (421*ca^2*cf^2*z3)/2 - 848*ca*cf^3*z3 + 400*cf^4*z3 - 
       (609*d4AA*z3)/(8*NA) + (48*d4RA*nf*z3)/NA - (1113*d4RA*z3)/(8*NR) + 
       (3019*ca^3*nf*tr*z3)/24 - (173*ca^2*cf*nf*tr*z3)/2 - 
       74*ca*cf^2*nf*tr*z3 + 64*cf^3*nf*tr*z3 - 30*ca^2*nf^2*tr^2*z3 + 
       8*ca*cf*nf^2*tr^2*z3 + 32*cf^2*nf^2*tr^2*z3 - (32*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/128 - (909*ca^3*cf*xil*z3)/32 + 
       (7*ca^2*cf^2*xil*z3)/2 - (449*d4AA*xil*z3)/(32*NA) - 
       (101*d4RA*xil*z3)/(2*NR) + 12*ca^3*nf*tr*xil*z3 + 
       23*ca^2*cf*nf*tr*xil*z3 - 44*ca*cf^2*nf*tr*xil*z3 - 
       (4*ca^2*nf^2*tr^2*xil*z3)/3 - (16*ca*cf*nf^2*tr^2*xil*z3)/3 - 
       (551*ca^4*xil^2*z3)/384 - (189*ca^3*cf*xil^2*z3)/32 - 
       (3*d4AA*xil^2*z3)/(2*NA) - (11*d4RA*xil^2*z3)/(4*NR) + 
       (ca^3*nf*tr*xil^2*z3)/6 + (7*ca^2*cf*nf*tr*xil^2*z3)/6 - 
       (23*ca^4*xil^3*z3)/192 - (21*ca^3*cf*xil^3*z3)/32 - 
       (d4AA*xil^3*z3)/(32*NA) + (3*d4RA*xil^3*z3)/(2*NR) + 
       (37*ca^4*xil^4*z3)/1536 - (ca^3*cf*xil^4*z3)/192 - 
       (d4AA*xil^4*z3)/(16*NA) + (7*d4RA*xil^4*z3)/(8*NR) + (99*ca^4*z4)/64 - 
       (759*ca^3*cf*z4)/16 + 66*ca^2*cf^2*z4 - (801*ca^3*nf*tr*z4)/16 + 
       (333*ca^2*cf*nf*tr*z4)/4 - 24*ca*cf^2*nf*tr*z4 + 
       18*ca^2*nf^2*tr^2*z4 - 24*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/128 + 
       (97*ca^3*cf*xil*z4)/32 + (7*ca^3*nf*tr*xil*z4)/4 + 
       5*ca^2*cf*nf*tr*xil*z4 - 12*ca*cf^2*nf*tr*xil*z4 + 
       (5*ca^4*xil^2*z4)/16 + (17*ca^3*cf*xil^2*z4)/16 - 
       (ca^3*nf*tr*xil^2*z4)/16 - (ca^2*cf*nf*tr*xil^2*z4)/4 + 
       (3*ca^4*xil^3*z4)/128 + (3*ca^3*cf*xil^3*z4)/32 + 
       (47665*ca^4*z5)/1024 + (4145*ca^3*cf*z5)/32 - 785*ca^2*cf^2*z5 + 
       1440*ca*cf^3*z5 - 640*cf^4*z5 + (10185*d4AA*z5)/(128*NA) - 
       (60*d4RA*nf*z5)/NA + (855*d4RA*z5)/(8*NR) - 55*ca^3*nf*tr*z5 + 
       20*ca^2*cf*nf*tr*z5 - 40*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/1536 + 
       (575*ca^3*cf*xil*z5)/24 - 5*ca^2*cf^2*xil*z5 + 
       (475*d4AA*xil*z5)/(64*NA) + (55*d4RA*xil*z5)/NR + 
       (35*ca^4*xil^2*z5)/128 + (95*ca^3*cf*xil^2*z5)/48 - 
       (75*d4AA*xil^2*z5)/(32*NA) + (35*d4RA*xil^2*z5)/(4*NR) - 
       (95*ca^4*xil^3*z5)/1536 - (55*d4AA*xil^3*z5)/(64*NA) - 
       (115*ca^4*xil^4*z5)/3072 - (5*ca^3*cf*xil^4*z5)/96 - 
       (5*d4AA*xil^4*z5)/(128*NA) - (5*d4RA*xil^4*z5)/(8*NR)) + 
     a^5*((-47894269*ca^5)/110592 - (368712343*ca^4*cf)/62208 + 
       (42214139*ca^3*cf^2)/3888 - (827215*ca^2*cf^3)/72 + 
       (835739*ca*cf^4)/144 - (4977*cf^5)/8 - (7145*ca*d4AA)/(2304*NA) + 
       (1985*cf*d4AA)/(24*NA) - (260*ca*d4RA*nf)/(3*NA) + 
       (8*cf*d4RA*nf)/(3*NA) + (428*ca*d4RR*nf^2)/(3*NA) + 
       (173959*ca*d4RA)/(144*NR) - (113*cf*d4RA)/(6*NR) - 
       (33464*ca*d4RR*nf)/(9*NR) + (5984*cf*d4RR*nf)/(3*NR) + 
       (60298109*ca^4*nf*tr)/124416 + (11559725*ca^3*cf*nf*tr)/2592 - 
       (704933*ca^2*cf^2*nf*tr)/432 + (169531*ca*cf^3*nf*tr)/108 - 
       (29209*cf^4*nf*tr)/36 - (191*d4AA*nf*tr)/(24*NA) - 
       (6200*d4RA*nf*tr)/(9*NR) + (7360*d4RR*nf^2*tr)/(9*NR) + 
       (41593*ca^3*nf^2*tr^2)/1944 - (414871*ca^2*cf*nf^2*tr^2)/486 - 
       (567721*ca*cf^2*nf^2*tr^2)/648 + (2497*cf^3*nf^2*tr^2)/27 - 
       (23837*ca^2*nf^3*tr^3)/972 - (7633*ca*cf*nf^3*tr^3)/486 + 
       (2636*cf^2*nf^3*tr^3)/243 + (260*ca*nf^4*tr^4)/81 - 
       (1328*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/1990656 - 
       (235222787*ca^4*cf*xil)/497664 - (4543*ca^3*cf^2*xil)/96 + 
       (103*ca^2*cf^3*xil)/4 + (23305*ca*d4AA*xil)/(4608*NA) + 
       (2563*cf*d4AA*xil)/(128*NA) - (2*ca*d4RA*nf*xil)/(3*NA) - 
       (547*ca*d4RA*xil)/(48*NR) + (16*cf*d4RA*xil)/NR + 
       (795943*ca^4*nf*tr*xil)/7776 + (16911457*ca^3*cf*nf*tr*xil)/31104 + 
       (876989*ca^2*cf^2*nf*tr*xil)/1728 - (4261*ca*cf^3*nf*tr*xil)/24 - 
       (67*d4AA*nf*tr*xil)/(48*NA) + (14*d4RA*nf*tr*xil)/(3*NR) - 
       (108599*ca^3*nf^2*tr^2*xil)/15552 - (249407*ca^2*cf*nf^2*tr^2*xil)/
        3888 - (23831*ca*cf^2*nf^2*tr^2*xil)/216 + (617*ca^2*nf^3*tr^3*xil)/
        324 + (3197*ca*cf*nf^3*tr^3*xil)/486 - (10323725*ca^5*xil^2)/497664 - 
       (12628775*ca^4*cf*xil^2)/248832 - (241*ca^3*cf^2*xil^2)/96 + 
       (869*ca*d4AA*xil^2)/(576*NA) + (115*cf*d4AA*xil^2)/(32*NA) - 
       (7*ca*d4RA*xil^2)/(16*NR) - (cf*d4RA*xil^2)/(2*NR) + 
       (687401*ca^4*nf*tr*xil^2)/124416 + (868687*ca^3*cf*nf*tr*xil^2)/
        31104 + (6839*ca^2*cf^2*nf*tr*xil^2)/192 - (37*d4AA*nf*tr*xil^2)/
        (96*NA) + (1477*ca^3*nf^2*tr^2*xil^2)/7776 + 
       (7591*ca^2*cf*nf^2*tr^2*xil^2)/3888 - (376547*ca^5*xil^3)/110592 - 
       (253643*ca^4*cf*xil^3)/27648 + (83*ca*d4AA*xil^3)/(1536*NA) + 
       (101*cf*d4AA*xil^3)/(128*NA) + (ca*d4RA*xil^3)/(16*NR) + 
       (605*ca^4*nf*tr*xil^3)/864 + (73*ca^3*cf*nf*tr*xil^3)/27 - 
       (10909*ca^5*xil^4)/12288 - (2413*ca^4*cf*xil^4)/1024 - 
       (3355*ca^5*xil^5)/24576 - (729*ca^4*cf*xil^5)/2048 - 
       (224465897*ca^5*z3)/663552 - (46196783*ca^4*cf*z3)/6912 + 
       (5503507*ca^3*cf^2*z3)/144 - (1365227*ca^2*cf^3*z3)/18 + 
       (530884*ca*cf^4*z3)/9 - 16000*cf^5*z3 - (4069205*ca*d4AA*z3)/
        (3072*NA) - (135731*cf*d4AA*z3)/(192*NA) + (11395*ca*d4RA*nf*z3)/
        (6*NA) + (44*cf*d4RA*nf*z3)/NA - (436*ca*d4RR*nf^2*z3)/(3*NA) + 
       (574393*ca*d4RA*z3)/(32*NR) - (17554*cf*d4RA*z3)/NR - 
       (8992*ca*d4RR*nf*z3)/NR + (12096*cf*d4RR*nf*z3)/NR + 
       (46881313*ca^4*nf*tr*z3)/41472 - (184325*ca^3*cf*nf*tr*z3)/432 - 
       (11977*ca^2*cf^2*nf*tr*z3)/72 + (26506*ca*cf^3*nf*tr*z3)/9 - 
       (22496*cf^4*nf*tr*z3)/9 + (52709*d4AA*nf*tr*z3)/(192*NA) - 
       (416*d4RA*nf^2*tr*z3)/(3*NA) + (2468*d4RA*nf*tr*z3)/(3*NR) - 
       (704*d4RR*nf^2*tr*z3)/(3*NR) - (187019*ca^3*nf^2*tr^2*z3)/432 - 
       (10396*ca^2*cf*nf^2*tr^2*z3)/9 + (13748*ca*cf^2*nf^2*tr^2*z3)/9 - 
       (400*cf^3*nf^2*tr^2*z3)/9 - (3820*ca^2*nf^3*tr^3*z3)/81 + 
       (1288*ca*cf*nf^3*tr^3*z3)/27 - (832*cf^2*nf^3*tr^3*z3)/9 + 
       (320*ca*nf^4*tr^4*z3)/81 + (256*cf*nf^4*tr^4*z3)/27 - 
       (21850133*ca^5*xil*z3)/221184 - (15783655*ca^4*cf*xil*z3)/27648 + 
       (2579*ca^3*cf^2*xil*z3)/6 - 155*ca^2*cf^3*xil*z3 - 
       (518575*ca*d4AA*xil*z3)/(1536*NA) - (93293*cf*d4AA*xil*z3)/(256*NA) + 
       (173*ca*d4RA*nf*xil*z3)/(2*NA) - (43091*ca*d4RA*xil*z3)/(96*NR) - 
       (168*cf*d4RA*xil*z3)/NR + (368*ca*d4RR*nf*xil*z3)/(3*NR) + 
       (484373*ca^4*nf*tr*xil*z3)/2304 + (41099*ca^3*cf*nf*tr*xil*z3)/72 - 
       (2927*ca^2*cf^2*nf*tr*xil*z3)/8 - (947*ca*cf^3*nf*tr*xil*z3)/2 + 
       (4269*d4AA*nf*tr*xil*z3)/(64*NA) + (4349*d4RA*nf*tr*xil*z3)/(6*NR) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/144 - (571*ca^2*cf*nf^2*tr^2*xil*z3)/3 + 
       (482*ca*cf^2*nf^2*tr^2*xil*z3)/3 + (8*ca^2*nf^3*tr^3*xil*z3)/27 + 
       (56*ca*cf*nf^3*tr^3*xil*z3)/27 - (2248453*ca^5*xil^2*z3)/110592 - 
       (2097473*ca^4*cf*xil^2*z3)/27648 + (235*ca^3*cf^2*xil^2*z3)/48 - 
       (62071*ca*d4AA*xil^2*z3)/(1536*NA) - (1857*cf*d4AA*xil^2*z3)/(32*NA) - 
       (6727*ca*d4RA*xil^2*z3)/(144*NR) - (20*cf*d4RA*xil^2*z3)/NR + 
       (164201*ca^4*nf*tr*xil^2*z3)/13824 + (5401*ca^3*cf*nf*tr*xil^2*z3)/
        144 - (133*ca^2*cf^2*nf*tr*xil^2*z3)/8 + (749*d4AA*nf*tr*xil^2*z3)/
        (192*NA) + (35*d4RA*nf*tr*xil^2*z3)/(9*NR) - 
       (317*ca^3*nf^2*tr^2*xil^2*z3)/216 - (136*ca^2*cf*nf^2*tr^2*xil^2*z3)/
        27 - (127363*ca^5*xil^3*z3)/55296 - (48799*ca^4*cf*xil^3*z3)/4608 - 
       (13213*ca*d4AA*xil^3*z3)/(4608*NA) - (763*cf*d4AA*xil^3*z3)/(96*NA) + 
       (325*ca*d4RA*xil^3*z3)/(48*NR) + (1105*ca^4*nf*tr*xil^3*z3)/6912 + 
       (45*ca^3*cf*nf*tr*xil^3*z3)/32 + (265*d4AA*nf*tr*xil^3*z3)/(576*NA) - 
       (7*d4RA*nf*tr*xil^3*z3)/(6*NR) + (1913*ca^5*xil^4*z3)/24576 - 
       (2185*ca^4*cf*xil^4*z3)/3072 - (491*ca*d4AA*xil^4*z3)/(1024*NA) - 
       (77*cf*d4AA*xil^4*z3)/(32*NA) + (141*ca*d4RA*xil^4*z3)/(32*NR) + 
       (709*ca^5*xil^5*z3)/24576 - (3*ca^4*cf*xil^5*z3)/1024 - 
       (5*ca*d4AA*xil^5*z3)/(32*NA) + (25*cf*d4AA*xil^5*z3)/(256*NA) + 
       (43*ca*d4RA*xil^5*z3)/(32*NR) - (567483*ca^5*z3^2)/8192 - 
       (23555*ca^4*cf*z3^2)/128 + (78041*ca^3*cf^2*z3^2)/24 - 
       (18097*ca^2*cf^3*z3^2)/2 + (24632*ca*cf^4*z3^2)/3 - 2496*cf^5*z3^2 + 
       (16887*ca*d4AA*z3^2)/(1024*NA) - (3577*cf*d4AA*z3^2)/(64*NA) - 
       (893*ca*d4RA*nf*z3^2)/(2*NA) + (144*cf*d4RA*nf*z3^2)/NA - 
       (128*ca*d4RR*nf^2*z3^2)/NA - (16935*ca*d4RA*z3^2)/(4*NR) + 
       (4884*cf*d4RA*z3^2)/NR + (2320*ca*d4RR*nf*z3^2)/NR - 
       (3648*cf*d4RR*nf*z3^2)/NR + (887*ca^4*nf*tr*z3^2)/768 - 
       (790*ca^3*cf*nf*tr*z3^2)/3 + 774*ca^2*cf^2*nf*tr*z3^2 + 
       64*ca*cf^3*nf*tr*z3^2 - (1024*cf^4*nf*tr*z3^2)/3 + 
       (2017*d4AA*nf*tr*z3^2)/(32*NA) - (48*d4RA*nf^2*tr*z3^2)/NA - 
       (91*d4RA*nf*tr*z3^2)/(2*NR) - (664*ca^3*nf^2*tr^2*z3^2)/3 + 
       (1520*ca^2*cf*nf^2*tr^2*z3^2)/3 - (928*ca*cf^2*nf^2*tr^2*z3^2)/3 - 
       (12631*ca^5*xil*z3^2)/768 - (241909*ca^4*cf*xil*z3^2)/6144 - 
       (99*ca^3*cf^2*xil*z3^2)/16 - (9*ca^2*cf^3*xil*z3^2)/2 - 
       (21839*ca*d4AA*xil*z3^2)/(512*NA) - (85523*cf*d4AA*xil*z3^2)/
        (256*NA) + (21*ca*d4RA*nf*xil*z3^2)/NA - (459*ca*d4RA*xil*z3^2)/
        (2*NR) + (207*cf*d4RA*xil*z3^2)/NR + (112*ca*d4RR*nf*xil*z3^2)/NR + 
       (8221*ca^4*nf*tr*xil*z3^2)/512 + (203*ca^3*cf*nf*tr*xil*z3^2)/12 - 
       54*ca^2*cf^2*nf*tr*xil*z3^2 + 60*ca*cf^3*nf*tr*xil*z3^2 - 
       (357*d4AA*nf*tr*xil*z3^2)/(64*NA) + (85*d4RA*nf*tr*xil*z3^2)/NR - 
       (5657*ca^5*xil^2*z3^2)/4096 - (32603*ca^4*cf*xil^2*z3^2)/9216 + 
       (9*ca^3*cf^2*xil^2*z3^2)/16 - (1359*ca*d4AA*xil^2*z3^2)/(512*NA) - 
       (2853*cf*d4AA*xil^2*z3^2)/(128*NA) - (617*ca*d4RA*xil^2*z3^2)/
        (48*NR) - (3*cf*d4RA*xil^2*z3^2)/NR + (139*ca^4*nf*tr*xil^2*z3^2)/
        128 + (179*ca^3*cf*nf*tr*xil^2*z3^2)/72 - 6*ca^2*cf^2*nf*tr*xil^2*
        z3^2 + (33*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (11*d4RA*nf*tr*xil^2*z3^2)/
        (6*NR) + (2041*ca^5*xil^3*z3^2)/18432 - (193*ca^4*cf*xil^3*z3^2)/
        384 + (601*ca*d4AA*xil^3*z3^2)/(384*NA) + (9*cf*d4AA*xil^3*z3^2)/
        (64*NA) + (31*ca*d4RA*xil^3*z3^2)/(16*NR) - 
       (59*ca^4*nf*tr*xil^3*z3^2)/4608 + (17*d4AA*nf*tr*xil^3*z3^2)/
        (192*NA) + (389*ca^5*xil^4*z3^2)/8192 + (31*ca^4*cf*xil^4*z3^2)/
        1024 + (639*ca*d4AA*xil^4*z3^2)/(1024*NA) + (27*cf*d4AA*xil^4*z3^2)/
        (128*NA) + (27*ca*d4RA*xil^4*z3^2)/(16*NR) + (25*ca^5*xil^5*z3^2)/
        2048 + (47*ca^4*cf*xil^5*z3^2)/2048 + (39*ca*d4AA*xil^5*z3^2)/
        (512*NA) + (7*cf*d4AA*xil^5*z3^2)/(256*NA) + (5*ca*d4RA*xil^5*z3^2)/
        (16*NR) + (1604909*ca^5*z4)/9216 - (87067*ca^4*cf*z4)/128 - 
       (3815*ca^3*cf^2*z4)/4 + 4664*ca^2*cf^3*z4 - 2200*ca*cf^4*z4 + 
       (5643*ca*d4AA*z4)/(16*NA) - (108*ca*d4RA*nf*z4)/NA - 
       (48*ca*d4RR*nf^2*z4)/NA + (12243*ca*d4RA*z4)/(16*NR) - 
       (2123143*ca^4*nf*tr*z4)/2304 + (31323*ca^3*cf*nf*tr*z4)/32 + 
       (2995*ca^2*cf^2*nf*tr*z4)/4 - 2120*ca*cf^3*nf*tr*z4 + 
       800*cf^4*nf*tr*z4 - (609*d4AA*nf*tr*z4)/(4*NA) + 
       (96*d4RA*nf^2*tr*z4)/NA - (1113*d4RA*nf*tr*z4)/(4*NR) + 
       (5995*ca^3*nf^2*tr^2*z4)/12 - 297*ca^2*cf*nf^2*tr^2*z4 - 
       374*ca*cf^2*nf^2*tr^2*z4 + 128*cf^3*nf^2*tr^2*z4 - 
       (364*ca^2*nf^3*tr^3*z4)/9 + 16*ca*cf*nf^3*tr^3*z4 + 
       64*cf^2*nf^3*tr^3*z4 - (64*ca*nf^4*tr^4*z4)/9 + 
       (1016693*ca^5*xil*z4)/24576 + (735245*ca^4*cf*xil*z4)/6144 - 
       (525*ca^3*cf^2*xil*z4)/32 + (26367*ca*d4AA*xil*z4)/(512*NA) - 
       (1827*cf*d4AA*xil*z4)/(32*NA) + (9*ca*d4RA*nf*xil*z4)/NA + 
       (7575*ca*d4RA*xil*z4)/(32*NR) - (10963*ca^4*nf*tr*xil*z4)/256 - 
       (4477*ca^3*cf*nf*tr*xil*z4)/64 + (837*ca^2*cf^2*nf*tr*xil*z4)/8 - 
       (111*ca*cf^3*nf*tr*xil*z4)/2 - (1347*d4AA*nf*tr*xil*z4)/(64*NA) - 
       (159*d4RA*nf*tr*xil*z4)/(4*NR) + (149*ca^3*nf^2*tr^2*xil*z4)/8 + 
       (89*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 36*ca*cf^2*nf^2*tr^2*xil*z4 - 
       (8*ca^2*nf^3*tr^3*xil*z4)/3 - (32*ca*cf*nf^3*tr^3*xil*z4)/3 + 
       (19637*ca^5*xil^2*z4)/3072 + (3159*ca^4*cf*xil^2*z4)/128 - 
       (21*ca^3*cf^2*xil^2*z4)/32 + (93*ca*d4AA*xil^2*z4)/(16*NA) - 
       (1347*cf*d4AA*xil^2*z4)/(128*NA) + (161*ca*d4RA*xil^2*z4)/(8*NR) - 
       (115*ca^4*nf*tr*xil^2*z4)/384 - (857*ca^3*cf*nf*tr*xil^2*z4)/96 - 
       9*ca^2*cf^2*nf*tr*xil^2*z4 - (3*d4AA*nf*tr*xil^2*z4)/(2*NA) - 
       (11*d4RA*nf*tr*xil^2*z4)/(4*NR) + (ca^3*nf^2*tr^2*xil^2*z4)/6 + 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z4)/6 + (4015*ca^5*xil^3*z4)/6144 + 
       (433*ca^4*cf*xil^3*z4)/128 + (193*ca*d4AA*xil^3*z4)/(512*NA) - 
       (9*cf*d4AA*xil^3*z4)/(8*NA) - (57*ca*d4RA*xil^3*z4)/(16*NR) - 
       (35*ca^4*nf*tr*xil^3*z4)/384 - (41*ca^3*cf*nf*tr*xil^3*z4)/64 - 
       (d4AA*nf*tr*xil^3*z4)/(64*NA) + (3*d4RA*nf*tr*xil^3*z4)/(4*NR) - 
       (19*ca^5*xil^4*z4)/2048 + (173*ca^4*cf*xil^4*z4)/512 + 
       (39*ca*d4AA*xil^4*z4)/(256*NA) - (3*cf*d4AA*xil^4*z4)/(128*NA) - 
       (45*ca*d4RA*xil^4*z4)/(16*NR) - (111*ca^5*xil^5*z4)/8192 + 
       (45*ca^4*cf*xil^5*z4)/2048 + (9*ca*d4AA*xil^5*z4)/(256*NA) - 
       (3*cf*d4AA*xil^5*z4)/(64*NA) - (21*ca*d4RA*xil^5*z4)/(32*NR) + 
       (128829827*ca^5*z5)/73728 + (16237513*ca^4*cf*z5)/3072 - 
       (5957573*ca^3*cf^2*z5)/288 + (188795*ca^2*cf^3*z5)/12 + 
       (248960*ca*cf^4*z5)/9 - 22600*cf^5*z5 + (3520375*ca*d4AA*z5)/
        (1536*NA) + (1458845*cf*d4AA*z5)/(384*NA) - (11545*ca*d4RA*nf*z5)/
        (6*NA) - (470*cf*d4RA*nf*z5)/NA + (240*ca*d4RR*nf^2*z5)/NA - 
       (609425*ca*d4RA*z5)/(96*NR) - (1015*cf*d4RA*z5)/NR + 
       (48640*ca*d4RR*nf*z5)/(3*NR) - (18080*cf*d4RR*nf*z5)/NR - 
       (8674945*ca^4*nf*tr*z5)/4608 - (47729*ca^3*cf*nf*tr*z5)/18 + 
       (101987*ca^2*cf^2*nf*tr*z5)/9 - (54310*ca*cf^3*nf*tr*z5)/3 + 
       (46880*cf^4*nf*tr*z5)/9 + (11615*d4AA*nf*tr*z5)/(64*NA) + 
       (1000*d4RA*nf^2*tr*z5)/(3*NA) + (9915*d4RA*nf*tr*z5)/(2*NR) - 
       (640*d4RR*nf^2*tr*z5)/NR + (157*ca^3*nf^2*tr^2*z5)/24 + 
       (1528*ca^2*cf*nf^2*tr^2*z5)/9 + (1712*ca*cf^2*nf^2*tr^2*z5)/3 - 
       320*cf^3*nf^2*tr^2*z5 + (928*ca^2*nf^3*tr^3*z5)/9 - 
       (128*ca*cf*nf^3*tr^3*z5)/3 + (12017617*ca^5*xil*z5)/49152 + 
       (32270251*ca^4*cf*xil*z5)/36864 - (16135*ca^3*cf^2*xil*z5)/48 + 
       (425*ca^2*cf^3*xil*z5)/4 + (442225*ca*d4AA*xil*z5)/(2048*NA) + 
       (105605*cf*d4AA*xil*z5)/(1536*NA) - (375*ca*d4RA*nf*xil*z5)/(4*NA) + 
       (28565*ca*d4RA*xil*z5)/(48*NR) + (320*cf*d4RA*xil*z5)/NR - 
       (1223513*ca^4*nf*tr*xil*z5)/9216 - (73715*ca^3*cf*nf*tr*xil*z5)/144 - 
       (117*ca^2*cf^2*nf*tr*xil*z5)/2 + 570*ca*cf^3*nf*tr*xil*z5 + 
       (1295*d4AA*nf*tr*xil*z5)/(384*NA) - (1615*d4RA*nf*tr*xil*z5)/(3*NR) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/24 + (742*ca^2*cf*nf^2*tr^2*xil*z5)/9 - 
       32*ca*cf^2*nf^2*tr^2*xil*z5 + (521425*ca^5*xil^2*z5)/36864 + 
       (3750005*ca^4*cf*xil^2*z5)/55296 + (245*ca^3*cf^2*xil^2*z5)/96 - 
       (5365*ca*d4AA*xil^2*z5)/(192*NA) + (57875*cf*d4AA*xil^2*z5)/(768*NA) + 
       (46265*ca*d4RA*xil^2*z5)/(288*NR) - (20*cf*d4RA*xil^2*z5)/NR + 
       (311*ca^4*nf*tr*xil^2*z5)/384 - (1043*ca^3*cf*nf*tr*xil^2*z5)/108 + 
       (395*d4AA*nf*tr*xil^2*z5)/(48*NA) - (595*d4RA*nf*tr*xil^2*z5)/
        (18*NR) - (7*ca^3*nf^2*tr^2*xil^2*z5)/36 - 
       (7*ca^2*cf*nf^2*tr^2*xil^2*z5)/9 + (77293*ca^5*xil^3*z5)/221184 + 
       (12511*ca^4*cf*xil^3*z5)/2304 - (178855*ca*d4AA*xil^3*z5)/(9216*NA) + 
       (3935*cf*d4AA*xil^3*z5)/(384*NA) + (295*ca*d4RA*xil^3*z5)/(32*NR) + 
       (761*ca^4*nf*tr*xil^3*z5)/27648 - (3*ca^3*cf*nf*tr*xil^3*z5)/4 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(1152*NA) - (19321*ca^5*xil^4*z5)/73728 + 
       (3533*ca^4*cf*xil^4*z5)/6144 - (685*ca*d4AA*xil^4*z5)/(1536*NA) + 
       (1605*cf*d4AA*xil^4*z5)/(256*NA) - (35*ca*d4RA*xil^4*z5)/(16*NR) - 
       (7075*ca^5*xil^5*z5)/49152 - (3905*ca^4*cf*xil^5*z5)/12288 + 
       (85*ca*d4AA*xil^5*z5)/(2048*NA) - (115*cf*d4AA*xil^5*z5)/(512*NA) - 
       (45*ca*d4RA*xil^5*z5)/(32*NR) - (2621575*ca^5*z6)/6144 - 
       (227975*ca^4*cf*z6)/192 + (43175*ca^3*cf^2*z6)/6 - 
       13200*ca^2*cf^3*z6 + (17600*ca*cf^4*z6)/3 - (186725*ca*d4AA*z6)/
        (256*NA) + (550*ca*d4RA*nf*z6)/NA - (15675*ca*d4RA*z6)/(16*NR) + 
       (337575*ca^4*nf*tr*z6)/512 + (3975*ca^3*cf*nf*tr*z6)/16 - 
       2250*ca^2*cf^2*nf*tr*z6 + 4800*ca*cf^3*nf*tr*z6 - 
       (6400*cf^4*nf*tr*z6)/3 + (16975*d4AA*nf*tr*z6)/(64*NA) - 
       (200*d4RA*nf^2*tr*z6)/NA + (1425*d4RA*nf*tr*z6)/(4*NR) - 
       (550*ca^3*nf^2*tr^2*z6)/3 + (200*ca^2*cf*nf^2*tr^2*z6)/3 - 
       (400*ca*cf^2*nf^2*tr^2*z6)/3 - (1843775*ca^5*xil*z6)/49152 - 
       (1585025*ca^4*cf*xil*z6)/12288 + (625*ca^3*cf^2*xil*z6)/16 - 
       (67825*ca*d4AA*xil*z6)/(2048*NA) + (50925*cf*d4AA*xil*z6)/(512*NA) - 
       (75*ca*d4RA*nf*xil*z6)/(4*NA) - (6875*ca*d4RA*xil*z6)/(16*NR) - 
       (1625*ca^4*nf*tr*xil*z6)/3072 - (1325*ca^3*cf*nf*tr*xil*z6)/48 - 
       50*ca^2*cf^2*nf*tr*xil*z6 + 150*ca*cf^3*nf*tr*xil*z6 + 
       (2375*d4AA*nf*tr*xil*z6)/(128*NA) + (125*d4RA*nf*tr*xil*z6)/(2*NR) - 
       (5425*ca^5*xil^2*z6)/3072 - (220075*ca^4*cf*xil^2*z6)/18432 + 
       (25*ca^3*cf^2*xil^2*z6)/16 + (3875*ca*d4AA*xil^2*z6)/(256*NA) + 
       (2375*cf*d4AA*xil^2*z6)/(256*NA) - (7075*ca*d4RA*xil^2*z6)/(96*NR) + 
       (175*ca^4*nf*tr*xil^2*z6)/384 + (475*ca^3*cf*nf*tr*xil^2*z6)/144 - 
       (125*d4AA*nf*tr*xil^2*z6)/(32*NA) + (175*d4RA*nf*tr*xil^2*z6)/
        (12*NR) + (16975*ca^5*xil^3*z6)/73728 - (1375*ca^4*cf*xil^3*z6)/
        1536 + (15725*ca*d4AA*xil^3*z6)/(3072*NA) - (375*cf*d4AA*xil^3*z6)/
        (128*NA) - (175*ca*d4RA*xil^3*z6)/(32*NR) - (475*ca^4*nf*tr*xil^3*z6)/
        9216 - (275*d4AA*nf*tr*xil^3*z6)/(384*NA) + (275*ca^5*xil^4*z6)/
        1536 + (725*ca^4*cf*xil^4*z6)/6144 + (175*ca*d4AA*xil^4*z6)/
        (256*NA) - (275*cf*d4AA*xil^4*z6)/(256*NA) + (75*ca*d4RA*xil^4*z6)/
        (32*NR) + (575*ca^5*xil^5*z6)/16384 + (75*ca^4*cf*xil^5*z6)/4096 + 
       (75*ca*d4AA*xil^5*z6)/(2048*NA) - (25*cf*d4AA*xil^5*z6)/(512*NA) + 
       (25*ca*d4RA*xil^5*z6)/(32*NR) - (194793683*ca^5*z7)/196608 + 
       (312820991*ca^4*cf*z7)/36864 - (9074513*ca^3*cf^2*z7)/192 + 
       (1789067*ca^2*cf^3*z7)/16 - 123977*ca*cf^4*z7 + 47628*cf^5*z7 - 
       (6235831*ca*d4AA*z7)/(8192*NA) - (781753*cf*d4AA*z7)/(192*NA) + 
       (392*ca*d4RA*nf*z7)/NA + (238*cf*d4RA*nf*z7)/NA - 
       (3016307*ca*d4RA*z7)/(256*NR) + (125447*cf*d4RA*z7)/(8*NR) - 
       (23632*ca*d4RR*nf*z7)/(3*NR) + (8680*cf*d4RR*nf*z7)/NR + 
       (224581*ca^4*nf*tr*z7)/192 + (340333*ca^3*cf*nf*tr*z7)/144 - 
       (37163*ca^2*cf^2*nf*tr*z7)/3 + 12264*ca*cf^3*nf*tr*z7 - 
       (5285*d4AA*nf*tr*z7)/(8*NA) - (27377*d4RA*nf*tr*z7)/(6*NR) + 
       (441*ca^2*cf*nf^2*tr^2*z7)/2 - (61461505*ca^5*xil*z7)/589824 - 
       (3638453*ca^4*cf*xil*z7)/36864 - (76363*ca^3*cf^2*xil*z7)/384 + 
       (1239*ca^2*cf^3*xil*z7)/16 + (3274327*ca*d4AA*xil*z7)/(24576*NA) + 
       (503965*cf*d4AA*xil*z7)/(768*NA) - (441*ca*d4RA*nf*xil*z7)/(16*NA) + 
       (140567*ca*d4RA*xil*z7)/(256*NR) - (3409*cf*d4RA*xil*z7)/(8*NR) - 
       (294*ca*d4RR*nf*xil*z7)/NR + (1029*ca^4*nf*tr*xil*z7)/64 + 
       (49*ca^3*cf*nf*tr*xil*z7)/8 - (441*d4AA*nf*tr*xil*z7)/(16*NA) - 
       (1029*d4RA*nf*tr*xil*z7)/(2*NR) + (326977*ca^5*xil^2*z7)/294912 - 
       (17913*ca^4*cf*xil^2*z7)/2048 - (3647*ca^3*cf^2*xil^2*z7)/384 + 
       (97517*ca*d4AA*xil^2*z7)/(12288*NA) - (2121*cf*d4AA*xil^2*z7)/
        (128*NA) + (6741*ca*d4RA*xil^2*z7)/(256*NR) + (161*cf*d4RA*xil^2*z7)/
        (4*NR) - (151739*ca^5*xil^3*z7)/294912 - (875*ca^4*cf*xil^3*z7)/
        2304 + (11501*ca*d4AA*xil^3*z7)/(12288*NA) - (3731*cf*d4AA*xil^3*z7)/
        (768*NA) + (1393*ca*d4RA*xil^3*z7)/(256*NR) - (73843*ca^5*xil^4*z7)/
        196608 - (51569*ca^4*cf*xil^4*z7)/36864 - (29015*ca*d4AA*xil^4*z7)/
        (8192*NA) - (791*cf*d4AA*xil^4*z7)/(192*NA) - (21*ca*d4RA*xil^4*z7)/
        (128*NR) + (7469*ca^5*xil^5*z7)/196608 + (441*ca^4*cf*xil^5*z7)/
        4096 - (2891*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma1ggg = a*((17*ca)/12 - (4*nf*tr)/3 - (3*ca*xil)/4) + 
     a^2*((259*ca^2)/48 - (25*ca*nf*tr)/6 - 4*cf*nf*tr - (33*ca^2*xil)/16 - 
       (3*ca^2*xil^2)/8) + a^3*((43973*ca^3)/1728 - (5369*ca^2*nf*tr)/108 + 
       (395*ca*cf*nf*tr)/36 + 2*cf^2*nf*tr + (263*ca*nf^2*tr^2)/27 + 
       (44*cf*nf^2*tr^2)/9 - (501*ca^3*xil)/64 + 3*ca^2*nf*tr*xil - 
       (99*ca^3*xil^2)/64 - (21*ca^3*xil^3)/64 - (27*ca^3*z3)/32 + 
       27*ca^2*nf*tr*z3 - 36*ca*cf*nf*tr*z3 - (9*ca^3*xil*z3)/8 - 
       (9*ca^3*xil^2*z3)/32) + a^4*((12682727*ca^4)/124416 - 
       (697*d4AA)/(288*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (1617587*ca^3*nf*tr)/5184 + (412201*ca^2*cf*nf*tr)/1944 - 
       (24133*ca*cf^2*nf*tr)/108 + 46*cf^3*nf*tr + (6046*ca^2*nf^2*tr^2)/81 + 
       (14047*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (1918*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/41472 + (9*d4AA*xil)/(8*NA) + 
       (778*ca^3*nf*tr*xil)/81 + (863*ca^2*cf*nf*tr*xil)/16 + 
       (1229*ca^2*nf^2*tr^2*xil)/324 - (3755*ca^4*xil^2)/512 + 
       (9*d4AA*xil^2)/(32*NA) + (129*ca^3*nf*tr*xil^2)/64 - 
       (937*ca^4*xil^3)/512 - (45*ca^4*xil^4)/128 - (444757*ca^4*z3)/4608 + 
       (151*d4AA*z3)/(24*NA) - (1232*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (10145*ca^3*nf*tr*z3)/24 - 
       (3032*ca^2*cf*nf*tr*z3)/9 - (1646*ca*cf^2*nf*tr*z3)/9 - 
       (586*ca^2*nf^2*tr^2*z3)/9 + (1528*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (32*ca*nf^3*tr^3*z3)/3 - 
       (3465*ca^4*xil*z3)/128 - (1347*d4AA*xil*z3)/(32*NA) + 
       36*ca^3*nf*tr*xil*z3 - 42*ca^2*cf*nf*tr*xil*z3 - 
       4*ca^2*nf^2*tr^2*xil*z3 - (551*ca^4*xil^2*z3)/128 - 
       (9*d4AA*xil^2*z3)/(2*NA) + (ca^3*nf*tr*xil^2*z3)/2 - 
       (23*ca^4*xil^3*z3)/64 - (3*d4AA*xil^3*z3)/(32*NA) + 
       (37*ca^4*xil^4*z3)/512 - (3*d4AA*xil^4*z3)/(16*NA) + 
       (297*ca^4*z4)/64 - (2403*ca^3*nf*tr*z4)/16 + 198*ca^2*cf*nf*tr*z4 + 
       54*ca^2*nf^2*tr^2*z4 - 72*ca*cf*nf^2*tr^2*z4 + (609*ca^4*xil*z4)/128 + 
       (21*ca^3*nf*tr*xil*z4)/4 - 9*ca^2*cf*nf*tr*xil*z4 + 
       (15*ca^4*xil^2*z4)/16 - (3*ca^3*nf*tr*xil^2*z4)/16 + 
       (9*ca^4*xil^3*z4)/128 + (142995*ca^4*z5)/1024 + 
       (30555*d4AA*z5)/(128*NA) - (180*d4RA*nf*z5)/NA - 165*ca^3*nf*tr*z5 - 
       180*ca^2*cf*nf*tr*z5 + 360*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        512 + (1425*d4AA*xil*z5)/(64*NA) + (105*ca^4*xil^2*z5)/128 - 
       (225*d4AA*xil^2*z5)/(32*NA) - (95*ca^4*xil^3*z5)/512 - 
       (165*d4AA*xil^3*z5)/(64*NA) - (115*ca^4*xil^4*z5)/1024 - 
       (15*d4AA*xil^4*z5)/(128*NA)) + a^5*((830690897*ca^5)/995328 - 
       (46243*ca*d4AA)/(256*NA) + (8972*ca*d4RA*nf)/(9*NA) - 
       (312*cf*d4RA*nf)/NA - (5900*ca*d4RR*nf^2)/(3*NA) + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (465372425*ca^4*nf*tr)/124416 + 
       (10212097*ca^3*cf*nf*tr)/1944 - (2166857*ca^2*cf^2*nf*tr)/324 + 
       3780*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (5513*d4AA*nf*tr)/(72*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (3497047*ca^3*nf^2*tr^2)/1944 - (1817*ca^2*cf*nf^2*tr^2)/6 + 
       (8045*ca*cf^2*nf^2*tr^2)/8 - (5018*cf^3*nf^2*tr^2)/9 - 
       (48761*ca^2*nf^3*tr^3)/324 - (16237*ca*cf*nf^3*tr^3)/162 - 
       (9922*cf^2*nf^3*tr^3)/81 + (3256*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/663552 + 
       (23305*ca*d4AA*xil)/(1536*NA) - (2*ca*d4RA*nf*xil)/NA + 
       (795943*ca^4*nf*tr*xil)/2592 + (149909*ca^3*cf*nf*tr*xil)/288 - 
       (1191*ca^2*cf^2*nf*tr*xil)/8 - (67*d4AA*nf*tr*xil)/(16*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/5184 - (11861*ca^2*cf*nf^2*tr^2*xil)/144 + 
       (617*ca^2*nf^3*tr^3*xil)/108 - (10323725*ca^5*xil^2)/165888 + 
       (869*ca*d4AA*xil^2)/(192*NA) + (687401*ca^4*nf*tr*xil^2)/41472 + 
       (1439*ca^3*cf*nf*tr*xil^2)/32 - (37*d4AA*nf*tr*xil^2)/(32*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/2592 - (376547*ca^5*xil^3)/36864 + 
       (83*ca*d4AA*xil^3)/(512*NA) + (605*ca^4*nf*tr*xil^3)/288 - 
       (10909*ca^5*xil^4)/4096 - (3355*ca^5*xil^5)/8192 - 
       (686750651*ca^5*z3)/663552 + (6957569*ca*d4AA*z3)/(3072*NA) - 
       (152917*ca*d4RA*nf*z3)/(18*NA) + (1676*cf*d4RA*nf*z3)/(3*NA) + 
       (36412*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (146022499*ca^4*nf*tr*z3)/41472 - (52331*ca^3*cf*nf*tr*z3)/32 - 
       (449095*ca^2*cf^2*nf*tr*z3)/108 + (6398*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (853747*d4AA*nf*tr*z3)/(576*NA) + 
       (36416*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (265921*ca^3*nf^2*tr^2*z3)/432 + (17668*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (39664*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (21196*ca^2*nf^3*tr^3*z3)/81 - (7768*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 + (320*ca*nf^4*tr^4*z3)/81 - 
       (128*cf*nf^4*tr^4*z3)/27 - (21850133*ca^5*xil*z3)/73728 - 
       (518575*ca*d4AA*xil*z3)/(512*NA) + (519*ca*d4RA*nf*xil*z3)/(2*NA) + 
       (484373*ca^4*nf*tr*xil*z3)/768 - (2063*ca^3*cf*nf*tr*xil*z3)/8 - 
       (3285*ca^2*cf^2*nf*tr*xil*z3)/8 + (12807*d4AA*nf*tr*xil*z3)/(64*NA) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/48 + (271*ca^2*cf*nf^2*tr^2*xil*z3)/2 + 
       (8*ca^2*nf^3*tr^3*xil*z3)/9 - (2248453*ca^5*xil^2*z3)/36864 - 
       (62071*ca*d4AA*xil^2*z3)/(512*NA) + (164201*ca^4*nf*tr*xil^2*z3)/
        4608 - (927*ca^3*cf*nf*tr*xil^2*z3)/32 + (749*d4AA*nf*tr*xil^2*z3)/
        (64*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/72 - (127363*ca^5*xil^3*z3)/
        18432 - (13213*ca*d4AA*xil^3*z3)/(1536*NA) + 
       (1105*ca^4*nf*tr*xil^3*z3)/2304 + (265*d4AA*nf*tr*xil^3*z3)/(192*NA) + 
       (1913*ca^5*xil^4*z3)/8192 - (1473*ca*d4AA*xil^4*z3)/(1024*NA) + 
       (709*ca^5*xil^5*z3)/8192 - (15*ca*d4AA*xil^5*z3)/(32*NA) - 
       (1702449*ca^5*z3^2)/8192 + (50661*ca*d4AA*z3^2)/(1024*NA) - 
       (2679*ca*d4RA*nf*z3^2)/(2*NA) + (432*cf*d4RA*nf*z3^2)/NA - 
       (384*ca*d4RR*nf^2*z3^2)/NA + (887*ca^4*nf*tr*z3^2)/256 + 
       (2487*ca^3*cf*nf*tr*z3^2)/2 - 1320*ca^2*cf^2*nf*tr*z3^2 + 
       (6051*d4AA*nf*tr*z3^2)/(32*NA) - (144*d4RA*nf^2*tr*z3^2)/NA - 
       664*ca^3*nf^2*tr^2*z3^2 + 1392*ca^2*cf*nf^2*tr^2*z3^2 - 
       672*ca*cf^2*nf^2*tr^2*z3^2 - (12631*ca^5*xil*z3^2)/256 - 
       (65517*ca*d4AA*xil*z3^2)/(512*NA) + (63*ca*d4RA*nf*xil*z3^2)/NA + 
       (24663*ca^4*nf*tr*xil*z3^2)/512 - (135*ca^3*cf*nf*tr*xil*z3^2)/2 + 
       45*ca^2*cf^2*nf*tr*xil*z3^2 - (1071*d4AA*nf*tr*xil*z3^2)/(64*NA) - 
       (16971*ca^5*xil^2*z3^2)/4096 - (4077*ca*d4AA*xil^2*z3^2)/(512*NA) + 
       (417*ca^4*nf*tr*xil^2*z3^2)/128 - (9*ca^3*cf*nf*tr*xil^2*z3^2)/2 + 
       (99*d4AA*nf*tr*xil^2*z3^2)/(8*NA) + (2041*ca^5*xil^3*z3^2)/6144 + 
       (601*ca*d4AA*xil^3*z3^2)/(128*NA) - (59*ca^4*nf*tr*xil^3*z3^2)/1536 + 
       (17*d4AA*nf*tr*xil^3*z3^2)/(64*NA) + (1167*ca^5*xil^4*z3^2)/8192 + 
       (1917*ca*d4AA*xil^4*z3^2)/(1024*NA) + (75*ca^5*xil^5*z3^2)/2048 + 
       (117*ca*d4AA*xil^5*z3^2)/(512*NA) + (1666861*ca^5*z4)/3072 + 
       (1441*ca*d4AA*z4)/(16*NA) + (1964*ca*d4RA*nf*z4)/NA - 
       (848*ca*d4RR*nf^2*z4)/NA - (2272391*ca^4*nf*tr*z4)/768 + 
       (116213*ca^3*cf*nf*tr*z4)/48 + (3080*ca^2*cf^2*nf*tr*z4)/3 - 
       (419*d4AA*nf*tr*z4)/(4*NA) - (544*d4RA*nf^2*tr*z4)/NA + 
       (256*d4RR*nf^3*tr*z4)/NA + (17569*ca^3*nf^2*tr^2*z4)/12 - 
       (5228*ca^2*cf*nf^2*tr^2*z4)/3 - (638*ca*cf^2*nf^2*tr^2*z4)/3 - 
       84*ca^2*nf^3*tr^3*z4 + (944*ca*cf*nf^3*tr^3*z4)/3 - 
       (352*cf^2*nf^3*tr^3*z4)/3 - (64*ca*nf^4*tr^4*z4)/3 + 
       (1016693*ca^5*xil*z4)/8192 + (79101*ca*d4AA*xil*z4)/(512*NA) + 
       (27*ca*d4RA*nf*xil*z4)/NA - (32889*ca^4*nf*tr*xil*z4)/256 + 
       (945*ca^3*cf*nf*tr*xil*z4)/8 - (333*ca^2*cf^2*nf*tr*xil*z4)/8 - 
       (4041*d4AA*nf*tr*xil*z4)/(64*NA) + (447*ca^3*nf^2*tr^2*xil*z4)/8 - 
       (81*ca^2*cf*nf^2*tr^2*xil*z4)/2 - 8*ca^2*nf^3*tr^3*xil*z4 + 
       (19637*ca^5*xil^2*z4)/1024 + (279*ca*d4AA*xil^2*z4)/(16*NA) - 
       (115*ca^4*nf*tr*xil^2*z4)/128 - (153*ca^3*cf*nf*tr*xil^2*z4)/16 - 
       (9*d4AA*nf*tr*xil^2*z4)/(2*NA) + (ca^3*nf^2*tr^2*xil^2*z4)/2 + 
       (4015*ca^5*xil^3*z4)/2048 + (579*ca*d4AA*xil^3*z4)/(512*NA) - 
       (35*ca^4*nf*tr*xil^3*z4)/128 - (3*d4AA*nf*tr*xil^3*z4)/(64*NA) - 
       (57*ca^5*xil^4*z4)/2048 + (117*ca*d4AA*xil^4*z4)/(256*NA) - 
       (333*ca^5*xil^5*z4)/8192 + (27*ca*d4AA*xil^5*z4)/(256*NA) + 
       (377928841*ca^5*z5)/73728 + (2676325*ca*d4AA*z5)/(1536*NA) + 
       (31135*ca*d4RA*nf*z5)/(18*NA) + (2170*cf*d4RA*nf*z5)/(3*NA) + 
       (8720*ca*d4RR*nf^2*z5)/(9*NA) - (12800*cf*d4RR*nf^2*z5)/(3*NA) - 
       (6785665*ca^4*nf*tr*z5)/1536 - (18224*ca^3*cf*nf*tr*z5)/3 + 
       (19015*ca^2*cf^2*nf*tr*z5)/3 + (5750*ca*cf^3*nf*tr*z5)/3 + 
       (569605*d4AA*nf*tr*z5)/(576*NA) + (7720*d4RA*nf^2*tr*z5)/(9*NA) + 
       (1280*d4RR*nf^3*tr*z5)/(3*NA) - (17129*ca^3*nf^2*tr^2*z5)/24 + 
       (6712*ca^2*cf*nf^2*tr^2*z5)/3 - (10400*ca*cf^2*nf^2*tr^2*z5)/3 + 
       (4640*cf^3*nf^2*tr^2*z5)/3 + (3104*ca^2*nf^3*tr^3*z5)/9 - 
       128*ca*cf*nf^3*tr^3*z5 + (12017617*ca^5*xil*z5)/16384 + 
       (1326675*ca*d4AA*xil*z5)/(2048*NA) - (1125*ca*d4RA*nf*xil*z5)/(4*NA) - 
       (1223513*ca^4*nf*tr*xil*z5)/3072 - (489*ca^3*cf*nf*tr*xil*z5)/2 + 
       (1035*ca^2*cf^2*nf*tr*xil*z5)/2 + (1295*d4AA*nf*tr*xil*z5)/(128*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/8 - 24*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (521425*ca^5*xil^2*z5)/12288 - (5365*ca*d4AA*xil^2*z5)/(64*NA) + 
       (311*ca^4*nf*tr*xil^2*z5)/128 + (395*d4AA*nf*tr*xil^2*z5)/(16*NA) - 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/12 + (77293*ca^5*xil^3*z5)/73728 - 
       (178855*ca*d4AA*xil^3*z5)/(3072*NA) + (761*ca^4*nf*tr*xil^3*z5)/9216 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(384*NA) - (19321*ca^5*xil^4*z5)/24576 - 
       (685*ca*d4AA*xil^4*z5)/(512*NA) - (7075*ca^5*xil^5*z5)/16384 + 
       (255*ca*d4AA*xil^5*z5)/(2048*NA) - (2621575*ca^5*z6)/2048 - 
       (560175*ca*d4AA*z6)/(256*NA) + (1650*ca*d4RA*nf*z6)/NA + 
       (1012725*ca^4*nf*tr*z6)/512 + 1650*ca^3*cf*nf*tr*z6 - 
       3300*ca^2*cf^2*nf*tr*z6 + (50925*d4AA*nf*tr*z6)/(64*NA) - 
       (600*d4RA*nf^2*tr*z6)/NA - 550*ca^3*nf^2*tr^2*z6 - 
       600*ca^2*cf*nf^2*tr^2*z6 + 1200*ca*cf^2*nf^2*tr^2*z6 - 
       (1843775*ca^5*xil*z6)/16384 - (203475*ca*d4AA*xil*z6)/(2048*NA) - 
       (225*ca*d4RA*nf*xil*z6)/(4*NA) - (1625*ca^4*nf*tr*xil*z6)/1024 - 
       (225*ca^3*cf*nf*tr*xil*z6)/4 + (225*ca^2*cf^2*nf*tr*xil*z6)/2 + 
       (7125*d4AA*nf*tr*xil*z6)/(128*NA) - (5425*ca^5*xil^2*z6)/1024 + 
       (11625*ca*d4AA*xil^2*z6)/(256*NA) + (175*ca^4*nf*tr*xil^2*z6)/128 - 
       (375*d4AA*nf*tr*xil^2*z6)/(32*NA) + (16975*ca^5*xil^3*z6)/24576 + 
       (15725*ca*d4AA*xil^3*z6)/(1024*NA) - (475*ca^4*nf*tr*xil^3*z6)/3072 - 
       (275*d4AA*nf*tr*xil^3*z6)/(128*NA) + (275*ca^5*xil^4*z6)/512 + 
       (525*ca*d4AA*xil^4*z6)/(256*NA) + (1725*ca^5*xil^5*z6)/16384 + 
       (225*ca*d4AA*xil^5*z6)/(2048*NA) - (194793683*ca^5*z7)/65536 - 
       (18707493*ca*d4AA*z7)/(8192*NA) + (1176*ca*d4RA*nf*z7)/NA + 
       (714*cf*d4RA*nf*z7)/NA + (224581*ca^4*nf*tr*z7)/64 - 
       (16681*ca^3*cf*nf*tr*z7)/8 + 5040*ca^2*cf^2*nf*tr*z7 - 
       5040*ca*cf^3*nf*tr*z7 - (15855*d4AA*nf*tr*z7)/(8*NA) - 
       (61461505*ca^5*xil*z7)/196608 + (3274327*ca*d4AA*xil*z7)/(8192*NA) - 
       (1323*ca*d4RA*nf*xil*z7)/(16*NA) + (3087*ca^4*nf*tr*xil*z7)/64 - 
       (1323*d4AA*nf*tr*xil*z7)/(16*NA) + (326977*ca^5*xil^2*z7)/98304 + 
       (97517*ca*d4AA*xil^2*z7)/(4096*NA) - (151739*ca^5*xil^3*z7)/98304 + 
       (11501*ca*d4AA*xil^3*z7)/(4096*NA) - (73843*ca^5*xil^4*z7)/65536 - 
       (87045*ca*d4AA*xil^4*z7)/(8192*NA) + (7469*ca^5*xil^5*z7)/65536 - 
       (8673*ca*d4AA*xil^5*z7)/(8192*NA));
 
gamma1gggg = a*((2*ca)/3 - (4*nf*tr)/3 - ca*xil) + 
     a^2*((41*ca^2)/12 - (10*ca*nf*tr)/3 - 4*cf*nf*tr - (11*ca^2*xil)/4 - 
       (ca^2*xil^2)/2) + a^3*((7039*ca^3)/432 - (1318*ca^2*nf*tr)/27 + 
       (200*ca*cf*nf*tr)/9 + 2*cf^2*nf*tr + (298*ca*nf^2*tr^2)/27 + 
       (44*cf*nf^2*tr^2)/9 - (167*ca^3*xil)/16 + 4*ca^2*nf*tr*xil - 
       (33*ca^3*xil^2)/16 - (7*ca^3*xil^3)/16 - (9*ca^3*z3)/8 + 
       36*ca^2*nf*tr*z3 - 48*ca*cf*nf*tr*z3 - (3*ca^3*xil*z3)/2 - 
       (3*ca^3*xil^2*z3)/8) + a^4*((1013645*ca^4)/31104 - 
       (19*d4AA)/(72*NA) + (512*d4RA*nf)/(9*NA) - (704*d4RR*nf^2)/(9*NA) - 
       (330433*ca^3*nf*tr)/1296 + (132685*ca^2*cf*nf*tr)/486 - 
       (6643*ca*cf^2*nf*tr)/27 + 46*cf^3*nf*tr + (602*ca^2*nf^2*tr^2)/9 + 
       (13012*ca*cf*nf^2*tr^2)/243 + (1352*cf^2*nf^2*tr^2)/27 + 
       (2416*ca*nf^3*tr^3)/243 + (1232*cf*nf^3*tr^3)/243 - 
       (2184485*ca^4*xil)/31104 + (3*d4AA*xil)/(2*NA) + 
       (3112*ca^3*nf*tr*xil)/243 + (863*ca^2*cf*nf*tr*xil)/12 + 
       (1229*ca^2*nf^2*tr^2*xil)/243 - (3755*ca^4*xil^2)/384 + 
       (3*d4AA*xil^2)/(8*NA) + (43*ca^3*nf*tr*xil^2)/16 - 
       (937*ca^4*xil^3)/384 - (15*ca^4*xil^4)/32 - (146375*ca^4*z3)/1152 - 
       (419*d4AA*z3)/(6*NA) - (1088*d4RA*nf*z3)/(3*NA) + 
       (512*d4RR*nf^2*z3)/(3*NA) + (1097*ca^3*nf*tr*z3)/2 - 
       (3824*ca^2*cf*nf*tr*z3)/9 - (2312*ca*cf^2*nf*tr*z3)/9 - 
       (856*ca^2*nf^2*tr^2*z3)/9 + (1888*ca*cf*nf^2*tr^2*z3)/9 - 
       (704*cf^2*nf^2*tr^2*z3)/9 - (128*ca*nf^3*tr^3*z3)/9 - 
       (1155*ca^4*xil*z3)/32 - (449*d4AA*xil*z3)/(8*NA) + 
       48*ca^3*nf*tr*xil*z3 - 56*ca^2*cf*nf*tr*xil*z3 - 
       (16*ca^2*nf^2*tr^2*xil*z3)/3 - (551*ca^4*xil^2*z3)/96 - 
       (6*d4AA*xil^2*z3)/NA + (2*ca^3*nf*tr*xil^2*z3)/3 - 
       (23*ca^4*xil^3*z3)/48 - (d4AA*xil^3*z3)/(8*NA) + 
       (37*ca^4*xil^4*z3)/384 - (d4AA*xil^4*z3)/(4*NA) + (99*ca^4*z4)/16 - 
       (801*ca^3*nf*tr*z4)/4 + 264*ca^2*cf*nf*tr*z4 + 72*ca^2*nf^2*tr^2*z4 - 
       96*ca*cf*nf^2*tr^2*z4 + (203*ca^4*xil*z4)/32 + 7*ca^3*nf*tr*xil*z4 - 
       12*ca^2*cf*nf*tr*xil*z4 + (5*ca^4*xil^2*z4)/4 - 
       (ca^3*nf*tr*xil^2*z4)/4 + (3*ca^4*xil^3*z4)/32 + (47665*ca^4*z5)/256 + 
       (10185*d4AA*z5)/(32*NA) - (240*d4RA*nf*z5)/NA - 220*ca^3*nf*tr*z5 - 
       240*ca^2*cf*nf*tr*z5 + 480*ca*cf^2*nf*tr*z5 + (10235*ca^4*xil*z5)/
        384 + (475*d4AA*xil*z5)/(16*NA) + (35*ca^4*xil^2*z5)/32 - 
       (75*d4AA*xil^2*z5)/(8*NA) - (95*ca^4*xil^3*z5)/384 - 
       (55*d4AA*xil^3*z5)/(16*NA) - (115*ca^4*xil^4*z5)/768 - 
       (5*d4AA*xil^4*z5)/(32*NA)) + a^5*((99910619*ca^5)/248832 - 
       (105833*ca*d4AA)/(576*NA) + (8192*ca*d4RA*nf)/(9*NA) - 
       (928*cf*d4RA*nf)/(3*NA) - (1824*ca*d4RR*nf^2)/NA + 
       (4160*cf*d4RR*nf^2)/(3*NA) - (33756193*ca^4*nf*tr)/10368 + 
       (10902131*ca^3*cf*nf*tr)/1944 - (539375*ca^2*cf^2*nf*tr)/81 + 
       3801*ca*cf^3*nf*tr - (4157*cf^4*nf*tr)/6 + (1235*d4AA*nf*tr)/(18*NA) - 
       (3680*d4RA*nf^2*tr)/(9*NA) + (3520*d4RR*nf^3*tr)/(9*NA) + 
       (442330*ca^3*nf^2*tr^2)/243 - (201937*ca^2*cf*nf^2*tr^2)/486 + 
       (20411*ca*cf^2*nf^2*tr^2)/27 - (5018*cf^3*nf^2*tr^2)/9 - 
       (42530*ca^2*nf^3*tr^3)/243 - (31738*ca*cf*nf^3*tr^3)/243 - 
       (9922*cf^2*nf^3*tr^3)/81 + (4036*ca*nf^4*tr^4)/243 - 
       (856*cf*nf^4*tr^4)/243 - (314168671*ca^5*xil)/497664 + 
       (23305*ca*d4AA*xil)/(1152*NA) - (8*ca*d4RA*nf*xil)/(3*NA) + 
       (795943*ca^4*nf*tr*xil)/1944 + (149909*ca^3*cf*nf*tr*xil)/216 - 
       (397*ca^2*cf^2*nf*tr*xil)/2 - (67*d4AA*nf*tr*xil)/(12*NA) - 
       (108599*ca^3*nf^2*tr^2*xil)/3888 - (11861*ca^2*cf*nf^2*tr^2*xil)/108 + 
       (617*ca^2*nf^3*tr^3*xil)/81 - (10323725*ca^5*xil^2)/124416 + 
       (869*ca*d4AA*xil^2)/(144*NA) + (687401*ca^4*nf*tr*xil^2)/31104 + 
       (1439*ca^3*cf*nf*tr*xil^2)/24 - (37*d4AA*nf*tr*xil^2)/(24*NA) + 
       (1477*ca^3*nf^2*tr^2*xil^2)/1944 - (376547*ca^5*xil^3)/27648 + 
       (83*ca*d4AA*xil^3)/(384*NA) + (605*ca^4*nf*tr*xil^3)/216 - 
       (10909*ca^5*xil^4)/3072 - (3355*ca^5*xil^5)/6144 - 
       (227804137*ca^5*z3)/165888 + (240697*ca*d4AA*z3)/(256*NA) - 
       (59366*ca*d4RA*nf*z3)/(9*NA) + (1808*cf*d4RA*nf*z3)/(3*NA) + 
       (35104*ca*d4RR*nf^2*z3)/(9*NA) + (5120*cf*d4RR*nf^2*z3)/(3*NA) + 
       (48225953*ca^4*nf*tr*z3)/10368 - (17833*ca^3*cf*nf*tr*z3)/8 - 
       (132838*ca^2*cf^2*nf*tr*z3)/27 + (6632*ca*cf^3*nf*tr*z3)/3 - 
       128*cf^4*nf*tr*z3 - (173905*d4AA*nf*tr*z3)/(144*NA) + 
       (35168*d4RA*nf^2*tr*z3)/(9*NA) - (2624*d4RR*nf^3*tr*z3)/(3*NA) - 
       (37745*ca^3*nf^2*tr^2*z3)/36 + (14740*ca^2*cf*nf^2*tr^2*z3)/27 + 
       (62428*ca*cf^2*nf^2*tr^2*z3)/27 - (2144*cf^3*nf^2*tr^2*z3)/3 - 
       (25016*ca^2*nf^3*tr^3*z3)/81 - (8464*ca*cf*nf^3*tr^3*z3)/27 + 
       (7616*cf^2*nf^3*tr^3*z3)/27 + (640*ca*nf^4*tr^4*z3)/81 - 
       (128*cf*nf^4*tr^4*z3)/27 - (21850133*ca^5*xil*z3)/55296 - 
       (518575*ca*d4AA*xil*z3)/(384*NA) + (346*ca*d4RA*nf*xil*z3)/NA + 
       (484373*ca^4*nf*tr*xil*z3)/576 - (2063*ca^3*cf*nf*tr*xil*z3)/6 - 
       (1095*ca^2*cf^2*nf*tr*xil*z3)/2 + (4269*d4AA*nf*tr*xil*z3)/(16*NA) - 
       (9259*ca^3*nf^2*tr^2*xil*z3)/36 + (542*ca^2*cf*nf^2*tr^2*xil*z3)/3 + 
       (32*ca^2*nf^3*tr^3*xil*z3)/27 - (2248453*ca^5*xil^2*z3)/27648 - 
       (62071*ca*d4AA*xil^2*z3)/(384*NA) + (164201*ca^4*nf*tr*xil^2*z3)/
        3456 - (309*ca^3*cf*nf*tr*xil^2*z3)/8 + (749*d4AA*nf*tr*xil^2*z3)/
        (48*NA) - (317*ca^3*nf^2*tr^2*xil^2*z3)/54 - (127363*ca^5*xil^3*z3)/
        13824 - (13213*ca*d4AA*xil^3*z3)/(1152*NA) + 
       (1105*ca^4*nf*tr*xil^3*z3)/1728 + (265*d4AA*nf*tr*xil^3*z3)/(144*NA) + 
       (1913*ca^5*xil^4*z3)/6144 - (491*ca*d4AA*xil^4*z3)/(256*NA) + 
       (709*ca^5*xil^5*z3)/6144 - (5*ca*d4AA*xil^5*z3)/(8*NA) - 
       (567483*ca^5*z3^2)/2048 + (16887*ca*d4AA*z3^2)/(256*NA) - 
       (1786*ca*d4RA*nf*z3^2)/NA + (576*cf*d4RA*nf*z3^2)/NA - 
       (512*ca*d4RR*nf^2*z3^2)/NA + (887*ca^4*nf*tr*z3^2)/192 + 
       1658*ca^3*cf*nf*tr*z3^2 - 1760*ca^2*cf^2*nf*tr*z3^2 + 
       (2017*d4AA*nf*tr*z3^2)/(8*NA) - (192*d4RA*nf^2*tr*z3^2)/NA - 
       (2656*ca^3*nf^2*tr^2*z3^2)/3 + 1856*ca^2*cf*nf^2*tr^2*z3^2 - 
       896*ca*cf^2*nf^2*tr^2*z3^2 - (12631*ca^5*xil*z3^2)/192 - 
       (21839*ca*d4AA*xil*z3^2)/(128*NA) + (84*ca*d4RA*nf*xil*z3^2)/NA + 
       (8221*ca^4*nf*tr*xil*z3^2)/128 - 90*ca^3*cf*nf*tr*xil*z3^2 + 
       60*ca^2*cf^2*nf*tr*xil*z3^2 - (357*d4AA*nf*tr*xil*z3^2)/(16*NA) - 
       (5657*ca^5*xil^2*z3^2)/1024 - (1359*ca*d4AA*xil^2*z3^2)/(128*NA) + 
       (139*ca^4*nf*tr*xil^2*z3^2)/32 - 6*ca^3*cf*nf*tr*xil^2*z3^2 + 
       (33*d4AA*nf*tr*xil^2*z3^2)/(2*NA) + (2041*ca^5*xil^3*z3^2)/4608 + 
       (601*ca*d4AA*xil^3*z3^2)/(96*NA) - (59*ca^4*nf*tr*xil^3*z3^2)/1152 + 
       (17*d4AA*nf*tr*xil^3*z3^2)/(48*NA) + (389*ca^5*xil^4*z3^2)/2048 + 
       (639*ca*d4AA*xil^4*z3^2)/(256*NA) + (25*ca^5*xil^5*z3^2)/512 + 
       (39*ca*d4AA*xil^5*z3^2)/(128*NA) + (1651373*ca^5*z4)/2304 + 
       (1771*ca*d4AA*z4)/(4*NA) + (1856*ca*d4RA*nf*z4)/NA - 
       (896*ca*d4RR*nf^2*z4)/NA - (2235079*ca^4*nf*tr*z4)/576 + 
       (37535*ca^3*cf*nf*tr*z4)/12 + (4268*ca^2*cf^2*nf*tr*z4)/3 - 
       (257*d4AA*nf*tr*z4)/NA - (448*d4RA*nf^2*tr*z4)/NA + 
       (256*d4RR*nf^3*tr*z4)/NA + (5891*ca^3*nf^2*tr^2*z4)/3 - 
       (6656*ca^2*cf*nf^2*tr^2*z4)/3 - (1232*ca*cf^2*nf^2*tr^2*z4)/3 - 
       (1120*ca^2*nf^3*tr^3*z4)/9 + (1184*ca*cf*nf^3*tr^3*z4)/3 - 
       (352*cf^2*nf^3*tr^3*z4)/3 - (256*ca*nf^4*tr^4*z4)/9 + 
       (1016693*ca^5*xil*z4)/6144 + (26367*ca*d4AA*xil*z4)/(128*NA) + 
       (36*ca*d4RA*nf*xil*z4)/NA - (10963*ca^4*nf*tr*xil*z4)/64 + 
       (315*ca^3*cf*nf*tr*xil*z4)/2 - (111*ca^2*cf^2*nf*tr*xil*z4)/2 - 
       (1347*d4AA*nf*tr*xil*z4)/(16*NA) + (149*ca^3*nf^2*tr^2*xil*z4)/2 - 
       54*ca^2*cf*nf^2*tr^2*xil*z4 - (32*ca^2*nf^3*tr^3*xil*z4)/3 + 
       (19637*ca^5*xil^2*z4)/768 + (93*ca*d4AA*xil^2*z4)/(4*NA) - 
       (115*ca^4*nf*tr*xil^2*z4)/96 - (51*ca^3*cf*nf*tr*xil^2*z4)/4 - 
       (6*d4AA*nf*tr*xil^2*z4)/NA + (2*ca^3*nf^2*tr^2*xil^2*z4)/3 + 
       (4015*ca^5*xil^3*z4)/1536 + (193*ca*d4AA*xil^3*z4)/(128*NA) - 
       (35*ca^4*nf*tr*xil^3*z4)/96 - (d4AA*nf*tr*xil^3*z4)/(16*NA) - 
       (19*ca^5*xil^4*z4)/512 + (39*ca*d4AA*xil^4*z4)/(64*NA) - 
       (111*ca^5*xil^5*z4)/2048 + (9*ca*d4AA*xil^5*z4)/(64*NA) + 
       (42229889*ca^5*z5)/6144 + (1549175*ca*d4AA*z5)/(384*NA) - 
       (1750*ca*d4RA*nf*z5)/(9*NA) + (760*cf*d4RA*nf*z5)/(3*NA) + 
       (10880*ca*d4RR*nf^2*z5)/(9*NA) - (12800*cf*d4RR*nf^2*z5)/(3*NA) - 
       (7257985*ca^4*nf*tr*z5)/1152 - (21392*ca^3*cf*nf*tr*z5)/3 + 
       (21080*ca^2*cf^2*nf*tr*z5)/3 + (10160*ca*cf^3*nf*tr*z5)/3 + 
       (168535*d4AA*nf*tr*z5)/(144*NA) + (10720*d4RA*nf^2*tr*z5)/(9*NA) + 
       (1280*d4RR*nf^3*tr*z5)/(3*NA) - (4243*ca^3*nf^2*tr^2*z5)/6 + 
       (8416*ca^2*cf*nf^2*tr^2*z5)/3 - (12400*ca*cf^2*nf^2*tr^2*z5)/3 + 
       (4640*cf^3*nf^2*tr^2*z5)/3 + 448*ca^2*nf^3*tr^3*z5 - 
       (512*ca*cf*nf^3*tr^3*z5)/3 + (12017617*ca^5*xil*z5)/12288 + 
       (442225*ca*d4AA*xil*z5)/(512*NA) - (375*ca*d4RA*nf*xil*z5)/NA - 
       (1223513*ca^4*nf*tr*xil*z5)/2304 - 326*ca^3*cf*nf*tr*xil*z5 + 
       690*ca^2*cf^2*nf*tr*xil*z5 + (1295*d4AA*nf*tr*xil*z5)/(96*NA) + 
       (473*ca^3*nf^2*tr^2*xil*z5)/6 - 32*ca^2*cf*nf^2*tr^2*xil*z5 + 
       (521425*ca^5*xil^2*z5)/9216 - (5365*ca*d4AA*xil^2*z5)/(48*NA) + 
       (311*ca^4*nf*tr*xil^2*z5)/96 + (395*d4AA*nf*tr*xil^2*z5)/(12*NA) - 
       (7*ca^3*nf^2*tr^2*xil^2*z5)/9 + (77293*ca^5*xil^3*z5)/55296 - 
       (178855*ca*d4AA*xil^3*z5)/(2304*NA) + (761*ca^4*nf*tr*xil^3*z5)/6912 + 
       (1405*d4AA*nf*tr*xil^3*z5)/(288*NA) - (19321*ca^5*xil^4*z5)/18432 - 
       (685*ca*d4AA*xil^4*z5)/(384*NA) - (7075*ca^5*xil^5*z5)/12288 + 
       (85*ca*d4AA*xil^5*z5)/(512*NA) - (2621575*ca^5*z6)/1536 - 
       (186725*ca*d4AA*z6)/(64*NA) + (2200*ca*d4RA*nf*z6)/NA + 
       (337575*ca^4*nf*tr*z6)/128 + 2200*ca^3*cf*nf*tr*z6 - 
       4400*ca^2*cf^2*nf*tr*z6 + (16975*d4AA*nf*tr*z6)/(16*NA) - 
       (800*d4RA*nf^2*tr*z6)/NA - (2200*ca^3*nf^2*tr^2*z6)/3 - 
       800*ca^2*cf*nf^2*tr^2*z6 + 1600*ca*cf^2*nf^2*tr^2*z6 - 
       (1843775*ca^5*xil*z6)/12288 - (67825*ca*d4AA*xil*z6)/(512*NA) - 
       (75*ca*d4RA*nf*xil*z6)/NA - (1625*ca^4*nf*tr*xil*z6)/768 - 
       75*ca^3*cf*nf*tr*xil*z6 + 150*ca^2*cf^2*nf*tr*xil*z6 + 
       (2375*d4AA*nf*tr*xil*z6)/(32*NA) - (5425*ca^5*xil^2*z6)/768 + 
       (3875*ca*d4AA*xil^2*z6)/(64*NA) + (175*ca^4*nf*tr*xil^2*z6)/96 - 
       (125*d4AA*nf*tr*xil^2*z6)/(8*NA) + (16975*ca^5*xil^3*z6)/18432 + 
       (15725*ca*d4AA*xil^3*z6)/(768*NA) - (475*ca^4*nf*tr*xil^3*z6)/2304 - 
       (275*d4AA*nf*tr*xil^3*z6)/(96*NA) + (275*ca^5*xil^4*z6)/384 + 
       (175*ca*d4AA*xil^4*z6)/(64*NA) + (575*ca^5*xil^5*z6)/4096 + 
       (75*ca*d4AA*xil^5*z6)/(512*NA) - (194793683*ca^5*z7)/49152 - 
       (6235831*ca*d4AA*z7)/(2048*NA) + (1568*ca*d4RA*nf*z7)/NA + 
       (952*cf*d4RA*nf*z7)/NA + (224581*ca^4*nf*tr*z7)/48 - 
       (16681*ca^3*cf*nf*tr*z7)/6 + 6720*ca^2*cf^2*nf*tr*z7 - 
       6720*ca*cf^3*nf*tr*z7 - (5285*d4AA*nf*tr*z7)/(2*NA) - 
       (61461505*ca^5*xil*z7)/147456 + (3274327*ca*d4AA*xil*z7)/(6144*NA) - 
       (441*ca*d4RA*nf*xil*z7)/(4*NA) + (1029*ca^4*nf*tr*xil*z7)/16 - 
       (441*d4AA*nf*tr*xil*z7)/(4*NA) + (326977*ca^5*xil^2*z7)/73728 + 
       (97517*ca*d4AA*xil^2*z7)/(3072*NA) - (151739*ca^5*xil^3*z7)/73728 + 
       (11501*ca*d4AA*xil^3*z7)/(3072*NA) - (73843*ca^5*xil^4*z7)/49152 - 
       (29015*ca*d4AA*xil^4*z7)/(2048*NA) + (7469*ca^5*xil^5*z7)/49152 - 
       (2891*ca*d4AA*xil^5*z7)/(2048*NA));


==> anc/QCDL6Pi.frm.r <==
*    {beta6Pi,gammaM6Pi}

*--#[ beta6Pi :

(

(-10538*ca^6*z4)/81 + (147224*ca^2*d4AA*z4)/(5*NA) - 
 (3022352*ca^2*d4RA*nf*z4)/(45*NA) + (5632*ca*cf*d4RA*nf*z4)/(3*NA) + 
 (952672*ca^2*d4RR*nf^2*z4)/(45*NA) + (22528*ca*cf*d4RR*nf^2*z4)/(3*NA) + 
 (82022*ca^5*nf*tr*z4)/81 + (1688*ca^4*cf*nf*tr*z4)/45 - 
 (1067902*ca^3*cf^2*nf*tr*z4)/135 + (125312*ca^2*cf^3*nf*tr*z4)/15 - 
 (2816*ca*cf^4*nf*tr*z4)/5 - (958528*ca*d4AA*nf*tr*z4)/(45*NA) - 
 (704*cf*d4AA*nf*tr*z4)/NA + (676736*ca*d4RA*nf^2*tr*z4)/(15*NA) + 
 (2944*cf*d4RA*nf^2*tr*z4)/(3*NA) - (534272*ca*d4RR*nf^3*tr*z4)/(45*NA) - 
 (9728*cf*d4RR*nf^3*tr*z4)/(3*NA) + (1127276*ca^4*nf^2*tr^2*z4)/405 + 
 (638368*ca^3*cf*nf^2*tr^2*z4)/135 - (103936*ca^2*cf^2*nf^2*tr^2*z4)/45 - 
 (94496*ca*cf^3*nf^2*tr^2*z4)/15 + (1024*cf^4*nf^2*tr^2*z4)/5 + 
 (166016*d4AA*nf^2*tr^2*z4)/(45*NA) - (64256*d4RA*nf^3*tr^2*z4)/(9*NA) + 
 (20992*d4RR*nf^4*tr^2*z4)/(15*NA) - (707296*ca^3*nf^3*tr^3*z4)/405 - 
 (126752*ca^2*cf*nf^3*tr^3*z4)/45 + (143072*ca*cf^2*nf^3*tr^3*z4)/45 + 
 (20672*cf^3*nf^3*tr^3*z4)/15 + (63808*ca^2*nf^4*tr^4*z4)/405 + 
 (4736*ca*cf*nf^4*tr^4*z4)/15 - (60928*cf^2*nf^4*tr^4*z4)/135 + 
 (1024*ca*nf^5*tr^5*z4)/81 + (1024*cf*nf^5*tr^5*z4)/135 - 
 (22990*ca^6*z6)/27 - (338800*ca^2*d4AA*z6)/(9*NA) + 
 (1485440*ca^2*d4RA*nf*z6)/(27*NA) + (140800*ca*cf*d4RA*nf*z6)/(9*NA) + 
 (49280*ca^2*d4RR*nf^2*z6)/(27*NA) - (281600*ca*cf*d4RR*nf^2*z6)/(9*NA) + 
 (251900*ca^5*nf*tr*z6)/27 - (191840*ca^4*cf*nf*tr*z6)/9 + 
 (282040*ca^3*cf^2*nf*tr*z6)/9 - (164560*ca^2*cf^3*nf*tr*z6)/9 + 
 (457600*ca*d4AA*nf*tr*z6)/(27*NA) - (189440*ca*d4RA*nf^2*tr*z6)/(9*NA) - 
 (51200*cf*d4RA*nf^2*tr*z6)/(9*NA) + (66560*ca*d4RR*nf^3*tr*z6)/(27*NA) + 
 (102400*cf*d4RR*nf^3*tr*z6)/(9*NA) - (77920*ca^4*nf^2*tr^2*z6)/9 + 
 (104960*ca^3*cf*nf^2*tr^2*z6)/9 - (199360*ca^2*cf^2*nf^2*tr^2*z6)/9 + 
 (161920*ca*cf^3*nf^2*tr^2*z6)/9 - (32000*d4AA*nf^2*tr^2*z6)/(27*NA) + 
 (10240*d4RA*nf^3*tr^2*z6)/(27*NA) - (10240*d4RR*nf^4*tr^2*z6)/(9*NA) + 
 (59840*ca^3*nf^3*tr^3*z6)/27 - (12800*ca^2*cf*nf^3*tr^3*z6)/9 + 
 (35200*ca*cf^2*nf^3*tr^3*z6)/9 - (37120*cf^3*nf^3*tr^3*z6)/9 - 
 (2560*ca^2*nf^4*tr^4*z6)/27

)

*--#] beta6Pi :


*--#[ gammaM6Pi :

(

(5054741*ca^5*cf*z4)/162 - (572533*ca^4*cf^2*z4)/6 + 138329*ca^3*cf^3*z4 - 
 77542*ca^2*cf^4*z4 + 4664*ca*cf^5*z4 + (10268*ca*cf*d4AA*z4)/(15*NA) - 
 (264*cf^2*d4AA*z4)/NA + (292484*ca*cf*d4RA*nf*z4)/(15*NA) + 
 (240*cf^2*d4RA*nf*z4)/NA - (91544*ca*cf*d4RR*nf^2*z4)/(15*NA) - 
 (1728*cf^2*d4RR*nf^2*z4)/NA + (5596*ca^2*d4RA*z4)/(3*NR) + 
 (21120*ca*cf*d4RA*z4)/NR - (116440*ca^2*d4RR*nf*z4)/(3*NR) - 
 (27104*ca*cf*d4RR*nf*z4)/NR - (7839646*ca^4*cf*nf*tr*z4)/81 + 
 (1338319*ca^3*cf^2*nf*tr*z4)/15 - (763892*ca^2*cf^3*nf*tr*z4)/15 + 
 (318576*ca*cf^4*nf*tr*z4)/5 + (2176*cf^5*nf*tr*z4)/5 - 
 (9952*cf*d4AA*nf*tr*z4)/(15*NA) - (16208*cf*d4RA*nf^2*tr*z4)/(3*NA) + 
 (18208*cf*d4RR*nf^3*tr*z4)/(15*NA) - (28948*ca*d4RA*nf*tr*z4)/NR - 
 (9120*cf*d4RA*nf*tr*z4)/NR + (29352*ca*d4RR*nf^2*tr*z4)/NR + 
 (12736*cf*d4RR*nf^2*tr*z4)/NR + (22762514*ca^3*cf*nf^2*tr^2*z4)/405 - 
 (258596*ca^2*cf^2*nf^2*tr^2*z4)/15 - (405616*ca*cf^3*nf^2*tr^2*z4)/15 - 
 (81064*cf^4*nf^2*tr^2*z4)/5 + (29840*d4RA*nf^2*tr^2*z4)/(3*NR) - 
 (14624*d4RR*nf^3*tr^2*z4)/(3*NR) - (2692888*ca^2*cf*nf^3*tr^3*z4)/405 + 
 336*ca*cf^2*nf^3*tr^3*z4 + (140992*cf^3*nf^3*tr^3*z4)/15 - 
 (60928*ca*cf*nf^4*tr^4*z4)/81 - (4736*cf^2*nf^4*tr^4*z4)/15 + 
 (2560*cf*nf^5*tr^5*z4)/81 + (21296*ca^5*cf*z3*z4)/3 - 
 (21296*ca^4*cf^2*z3*z4)/3 + (42592*ca*cf*d4AA*z3*z4)/NA - 
 (42592*ca^2*d4RA*z3*z4)/NR + (15488*ca^2*d4RR*nf*z3*z4)/NR - 
 1936*ca^4*cf*nf*tr*z3*z4 - 17424*ca^3*cf^2*nf*tr*z3*z4 + 
 19360*ca^2*cf^3*nf*tr*z3*z4 - (15488*cf*d4AA*nf*tr*z3*z4)/NA - 
 (5632*ca*d4RR*nf^2*tr*z3*z4)/NR + 15488*ca^3*cf*nf^2*tr^2*z3*z4 - 
 18304*ca^2*cf^2*nf^2*tr^2*z3*z4 + 2816*ca*cf^3*nf^2*tr^2*z3*z4 + 
 (5632*d4RA*nf^2*tr^2*z3*z4)/NR - (17152*ca^2*cf*nf^3*tr^3*z3*z4)/3 + 
 (27904*ca*cf^2*nf^3*tr^3*z3*z4)/3 - 3584*cf^3*nf^3*tr^3*z3*z4 - 
 (1881770*ca^5*cf*z6)/9 + (10626550*ca^4*cf^2*z6)/27 - 
 (2726350*ca^3*cf^3*z6)/9 + (814000*ca^2*cf^4*z6)/9 + (57200*ca*cf^5*z6)/3 - 
 (360800*ca*cf*d4AA*z6)/(9*NA) - (33760*ca*cf*d4RA*nf*z6)/(3*NA) - 
 (3200*cf^2*d4RA*nf*z6)/NA - (1120*ca*cf*d4RR*nf^2*z6)/(3*NA) + 
 (6400*cf^2*d4RR*nf^2*z6)/NA + (638000*ca^2*d4RA*z6)/(3*NR) - 
 (233200*ca*cf*d4RA*z6)/NR - (981200*ca^2*d4RR*nf*z6)/(9*NR) + 
 (325600*ca*cf*d4RR*nf*z6)/(3*NR) + (6374990*ca^4*cf*nf*tr*z6)/27 - 
 223780*ca^3*cf^2*nf*tr*z6 + (1235360*ca^2*cf^3*nf*tr*z6)/9 - 
 (1279840*ca*cf^4*nf*tr*z6)/9 - (20800*cf^5*nf*tr*z6)/3 + 
 (150400*cf*d4AA*nf*tr*z6)/(9*NA) + (640*cf*d4RA*nf^2*tr*z6)/(3*NA) - 
 (640*cf*d4RR*nf^3*tr*z6)/NA - (599200*ca*d4RA*nf*tr*z6)/(9*NR) + 
 (84800*cf*d4RA*nf*tr*z6)/NR + (32800*ca*d4RR*nf^2*tr*z6)/NR - 
 (118400*cf*d4RR*nf^2*tr*z6)/(3*NR) - (1959760*ca^3*cf*nf^2*tr^2*z6)/27 + 
 (53440*ca^2*cf^2*nf^2*tr^2*z6)/3 + (136000*ca*cf^3*nf^2*tr^2*z6)/9 + 
 (392320*cf^4*nf^2*tr^2*z6)/9 - (35200*d4RA*nf^2*tr^2*z6)/(9*NR) + 
 (22400*d4RR*nf^3*tr^2*z6)/(9*NR) + (37600*ca^2*cf*nf^3*tr^3*z6)/27 + 
 (103360*ca*cf^2*nf^3*tr^3*z6)/27 - (80000*cf^3*nf^3*tr^3*z6)/9 + 
 (33280*ca*cf*nf^4*tr^4*z6)/27 - (2560*cf^2*nf^4*tr^4*z6)/9 + 
 (118580*ca^5*cf*z8)/3 + (237160*ca^4*cf^2*z8)/3 - 118580*ca^3*cf^3*z8 - 
 (47432*ca*cf*d4AA*z8)/(3*NA) + (47432*ca^2*d4RA*z8)/(3*NR) - 
 64680*ca^4*cf*nf*tr*z8 - 21560*ca^3*cf^2*nf*tr*z8 + 86240*ca*cf^4*nf*tr*z8 + 
 (17248*cf*d4AA*nf*tr*z8)/(3*NA) - (17248*ca*d4RA*nf*tr*z8)/(3*NR) + 
 (54880*ca^3*cf*nf^2*tr^2*z8)/3 - (7840*ca^2*cf^2*nf^2*tr^2*z8)/3 + 
 15680*ca*cf^3*nf^2*tr^2*z8 - 31360*cf^4*nf^2*tr^2*z8

)

*--#] gammaM6Pi :


==> anc/QCDL6Pi.m.r <==
beta6Pi = (-10538*ca^6*z4)/81 + (147224*ca^2*d4AA*z4)/(5*NA) - 
     (3022352*ca^2*d4RA*nf*z4)/(45*NA) + (5632*ca*cf*d4RA*nf*z4)/(3*NA) + 
     (952672*ca^2*d4RR*nf^2*z4)/(45*NA) + (22528*ca*cf*d4RR*nf^2*z4)/(3*NA) + 
     (82022*ca^5*nf*tr*z4)/81 + (1688*ca^4*cf*nf*tr*z4)/45 - 
     (1067902*ca^3*cf^2*nf*tr*z4)/135 + (125312*ca^2*cf^3*nf*tr*z4)/15 - 
     (2816*ca*cf^4*nf*tr*z4)/5 - (958528*ca*d4AA*nf*tr*z4)/(45*NA) - 
     (704*cf*d4AA*nf*tr*z4)/NA + (676736*ca*d4RA*nf^2*tr*z4)/(15*NA) + 
     (2944*cf*d4RA*nf^2*tr*z4)/(3*NA) - (534272*ca*d4RR*nf^3*tr*z4)/(45*NA) - 
     (9728*cf*d4RR*nf^3*tr*z4)/(3*NA) + (1127276*ca^4*nf^2*tr^2*z4)/405 + 
     (638368*ca^3*cf*nf^2*tr^2*z4)/135 - (103936*ca^2*cf^2*nf^2*tr^2*z4)/45 - 
     (94496*ca*cf^3*nf^2*tr^2*z4)/15 + (1024*cf^4*nf^2*tr^2*z4)/5 + 
     (166016*d4AA*nf^2*tr^2*z4)/(45*NA) - (64256*d4RA*nf^3*tr^2*z4)/(9*NA) + 
     (20992*d4RR*nf^4*tr^2*z4)/(15*NA) - (707296*ca^3*nf^3*tr^3*z4)/405 - 
     (126752*ca^2*cf*nf^3*tr^3*z4)/45 + (143072*ca*cf^2*nf^3*tr^3*z4)/45 + 
     (20672*cf^3*nf^3*tr^3*z4)/15 + (63808*ca^2*nf^4*tr^4*z4)/405 + 
     (4736*ca*cf*nf^4*tr^4*z4)/15 - (60928*cf^2*nf^4*tr^4*z4)/135 + 
     (1024*ca*nf^5*tr^5*z4)/81 + (1024*cf*nf^5*tr^5*z4)/135 - 
     (22990*ca^6*z6)/27 - (338800*ca^2*d4AA*z6)/(9*NA) + 
     (1485440*ca^2*d4RA*nf*z6)/(27*NA) + (140800*ca*cf*d4RA*nf*z6)/(9*NA) + 
     (49280*ca^2*d4RR*nf^2*z6)/(27*NA) - (281600*ca*cf*d4RR*nf^2*z6)/(9*NA) + 
     (251900*ca^5*nf*tr*z6)/27 - (191840*ca^4*cf*nf*tr*z6)/9 + 
     (282040*ca^3*cf^2*nf*tr*z6)/9 - (164560*ca^2*cf^3*nf*tr*z6)/9 + 
     (457600*ca*d4AA*nf*tr*z6)/(27*NA) - (189440*ca*d4RA*nf^2*tr*z6)/(9*NA) - 
     (51200*cf*d4RA*nf^2*tr*z6)/(9*NA) + (66560*ca*d4RR*nf^3*tr*z6)/(27*NA) + 
     (102400*cf*d4RR*nf^3*tr*z6)/(9*NA) - (77920*ca^4*nf^2*tr^2*z6)/9 + 
     (104960*ca^3*cf*nf^2*tr^2*z6)/9 - (199360*ca^2*cf^2*nf^2*tr^2*z6)/9 + 
     (161920*ca*cf^3*nf^2*tr^2*z6)/9 - (32000*d4AA*nf^2*tr^2*z6)/(27*NA) + 
     (10240*d4RA*nf^3*tr^2*z6)/(27*NA) - (10240*d4RR*nf^4*tr^2*z6)/(9*NA) + 
     (59840*ca^3*nf^3*tr^3*z6)/27 - (12800*ca^2*cf*nf^3*tr^3*z6)/9 + 
     (35200*ca*cf^2*nf^3*tr^3*z6)/9 - (37120*cf^3*nf^3*tr^3*z6)/9 - 
     (2560*ca^2*nf^4*tr^4*z6)/27
 
gammaM6Pi = (5054741*ca^5*cf*z4)/162 - (572533*ca^4*cf^2*z4)/6 + 
     138329*ca^3*cf^3*z4 - 77542*ca^2*cf^4*z4 + 4664*ca*cf^5*z4 + 
     (10268*ca*cf*d4AA*z4)/(15*NA) - (264*cf^2*d4AA*z4)/NA + 
     (292484*ca*cf*d4RA*nf*z4)/(15*NA) + (240*cf^2*d4RA*nf*z4)/NA - 
     (91544*ca*cf*d4RR*nf^2*z4)/(15*NA) - (1728*cf^2*d4RR*nf^2*z4)/NA + 
     (5596*ca^2*d4RA*z4)/(3*NR) + (21120*ca*cf*d4RA*z4)/NR - 
     (116440*ca^2*d4RR*nf*z4)/(3*NR) - (27104*ca*cf*d4RR*nf*z4)/NR - 
     (7839646*ca^4*cf*nf*tr*z4)/81 + (1338319*ca^3*cf^2*nf*tr*z4)/15 - 
     (763892*ca^2*cf^3*nf*tr*z4)/15 + (318576*ca*cf^4*nf*tr*z4)/5 + 
     (2176*cf^5*nf*tr*z4)/5 - (9952*cf*d4AA*nf*tr*z4)/(15*NA) - 
     (16208*cf*d4RA*nf^2*tr*z4)/(3*NA) + (18208*cf*d4RR*nf^3*tr*z4)/(15*NA) - 
     (28948*ca*d4RA*nf*tr*z4)/NR - (9120*cf*d4RA*nf*tr*z4)/NR + 
     (29352*ca*d4RR*nf^2*tr*z4)/NR + (12736*cf*d4RR*nf^2*tr*z4)/NR + 
     (22762514*ca^3*cf*nf^2*tr^2*z4)/405 - (258596*ca^2*cf^2*nf^2*tr^2*z4)/
      15 - (405616*ca*cf^3*nf^2*tr^2*z4)/15 - (81064*cf^4*nf^2*tr^2*z4)/5 + 
     (29840*d4RA*nf^2*tr^2*z4)/(3*NR) - (14624*d4RR*nf^3*tr^2*z4)/(3*NR) - 
     (2692888*ca^2*cf*nf^3*tr^3*z4)/405 + 336*ca*cf^2*nf^3*tr^3*z4 + 
     (140992*cf^3*nf^3*tr^3*z4)/15 - (60928*ca*cf*nf^4*tr^4*z4)/81 - 
     (4736*cf^2*nf^4*tr^4*z4)/15 + (2560*cf*nf^5*tr^5*z4)/81 + 
     (21296*ca^5*cf*z3*z4)/3 - (21296*ca^4*cf^2*z3*z4)/3 + 
     (42592*ca*cf*d4AA*z3*z4)/NA - (42592*ca^2*d4RA*z3*z4)/NR + 
     (15488*ca^2*d4RR*nf*z3*z4)/NR - 1936*ca^4*cf*nf*tr*z3*z4 - 
     17424*ca^3*cf^2*nf*tr*z3*z4 + 19360*ca^2*cf^3*nf*tr*z3*z4 - 
     (15488*cf*d4AA*nf*tr*z3*z4)/NA - (5632*ca*d4RR*nf^2*tr*z3*z4)/NR + 
     15488*ca^3*cf*nf^2*tr^2*z3*z4 - 18304*ca^2*cf^2*nf^2*tr^2*z3*z4 + 
     2816*ca*cf^3*nf^2*tr^2*z3*z4 + (5632*d4RA*nf^2*tr^2*z3*z4)/NR - 
     (17152*ca^2*cf*nf^3*tr^3*z3*z4)/3 + (27904*ca*cf^2*nf^3*tr^3*z3*z4)/3 - 
     3584*cf^3*nf^3*tr^3*z3*z4 - (1881770*ca^5*cf*z6)/9 + 
     (10626550*ca^4*cf^2*z6)/27 - (2726350*ca^3*cf^3*z6)/9 + 
     (814000*ca^2*cf^4*z6)/9 + (57200*ca*cf^5*z6)/3 - 
     (360800*ca*cf*d4AA*z6)/(9*NA) - (33760*ca*cf*d4RA*nf*z6)/(3*NA) - 
     (3200*cf^2*d4RA*nf*z6)/NA - (1120*ca*cf*d4RR*nf^2*z6)/(3*NA) + 
     (6400*cf^2*d4RR*nf^2*z6)/NA + (638000*ca^2*d4RA*z6)/(3*NR) - 
     (233200*ca*cf*d4RA*z6)/NR - (981200*ca^2*d4RR*nf*z6)/(9*NR) + 
     (325600*ca*cf*d4RR*nf*z6)/(3*NR) + (6374990*ca^4*cf*nf*tr*z6)/27 - 
     223780*ca^3*cf^2*nf*tr*z6 + (1235360*ca^2*cf^3*nf*tr*z6)/9 - 
     (1279840*ca*cf^4*nf*tr*z6)/9 - (20800*cf^5*nf*tr*z6)/3 + 
     (150400*cf*d4AA*nf*tr*z6)/(9*NA) + (640*cf*d4RA*nf^2*tr*z6)/(3*NA) - 
     (640*cf*d4RR*nf^3*tr*z6)/NA - (599200*ca*d4RA*nf*tr*z6)/(9*NR) + 
     (84800*cf*d4RA*nf*tr*z6)/NR + (32800*ca*d4RR*nf^2*tr*z6)/NR - 
     (118400*cf*d4RR*nf^2*tr*z6)/(3*NR) - (1959760*ca^3*cf*nf^2*tr^2*z6)/27 + 
     (53440*ca^2*cf^2*nf^2*tr^2*z6)/3 + (136000*ca*cf^3*nf^2*tr^2*z6)/9 + 
     (392320*cf^4*nf^2*tr^2*z6)/9 - (35200*d4RA*nf^2*tr^2*z6)/(9*NR) + 
     (22400*d4RR*nf^3*tr^2*z6)/(9*NR) + (37600*ca^2*cf*nf^3*tr^3*z6)/27 + 
     (103360*ca*cf^2*nf^3*tr^3*z6)/27 - (80000*cf^3*nf^3*tr^3*z6)/9 + 
     (33280*ca*cf*nf^4*tr^4*z6)/27 - (2560*cf^2*nf^4*tr^4*z6)/9 + 
     (118580*ca^5*cf*z8)/3 + (237160*ca^4*cf^2*z8)/3 - 118580*ca^3*cf^3*z8 - 
     (47432*ca*cf*d4AA*z8)/(3*NA) + (47432*ca^2*d4RA*z8)/(3*NR) - 
     64680*ca^4*cf*nf*tr*z8 - 21560*ca^3*cf^2*nf*tr*z8 + 
     86240*ca*cf^4*nf*tr*z8 + (17248*cf*d4AA*nf*tr*z8)/(3*NA) - 
     (17248*ca*d4RA*nf*tr*z8)/(3*NR) + (54880*ca^3*cf*nf^2*tr^2*z8)/3 - 
     (7840*ca^2*cf^2*nf^2*tr^2*z8)/3 + 15680*ca*cf^3*nf^2*tr^2*z8 - 
     31360*cf^4*nf^2*tr^2*z8


==> anc/README <==

Files QCDL6Pi.frm.r and QCDL6Pi.m.r contain the (Pi-proportional part) of the
6-loop QCD quark mass AD gammaM6P and the beta function beta6Pi.  The input
data (that is corresponding 5-loop RG functions) are  taken from the file
AnD.m. The latter file is, in turn, a part of the work:


K.G.Chetyrkin, G.Falcioni, F.Herzog and J.A.M.Vermaseren,
  ``Five-loop renormalisation of QCD in covariant gauges,''
  JHEP {\bf 1710}, 179 (2017)
  Addendum: [JHEP {\bf 1712}, 006 (2017)]
  doi:10.1007/JHEP12(2017)006, 10.1007/JHEP10(2017)179
  [arXiv:1709.08541 [hep-ph]].

 
The file RGconstraintsLL6.m  contain eqs. (10.10,10.11,10.12) and 
(10.15,10.16,10.17).




==> anc/RGconstraintsLL6.m <==
b4z4=b1*b3bz3;

b5z4=(b2*b3z3)/2 + (9*b1*b4z3)/8;

b5z6=(15*b1*b4z5)/8;

b5z3z4=0;

b6z4=(3*b2*b4z3)/4 + (6*b1*b5z3)/5;

b6z6=-(b1^3*b3z3) + (5*b2*b4z5)/4 + 2*b1*b5z5;

b6z3z4=(12*b1*b5z3z3)/5;

b6z8=(14*b1*b5z7)/5;

b6z3z6=0;

b6z4z5=0;



a4z4=(3*a3z3*b1)/2 - (a1*b3z3)/2;

a5z4=(3*a4z3*b1)/2 + (3*a3z3*b2)/2 - a2*b3z3 - (3*a1*b4z3)/8;

a5z6=(5*a4z5*b1)/2 - (5*a1*b4z5)/8;

a5z3z4=0;

a6z4=(3*a5z3*b1)/2 + (3*a4z3*b2)/2 + 
   (3*a3z3*r3)/2 - (3*(a3 - a3z3*z3)*b3z3)/2 - 
   (3*a2*b4z3)/4 - (3*a1*b5z3)/10;

a6z6=(5*a5z5*b1)/2 - (5*a3z3*b1^3)/2 + (5*a4z5*b2)/2 + (3*a1*b1^2*b3z3)/2 - 
 
  (5*a2*b4z5)/4 - (a1*b5z5)/2;

a6z3z4=3*a5z3z3*b1 - (3*a1*b5z3z3)/5;

a6z8=(7*a5z7*b1)/2 - (7*a1*b5z7)/10;

a6z3z6=0;

a6z4z5=0;


==> anc/cibiLL5.frm.r <==
*    {cc1,cc2,cc3,cc4,cc5, bb1,bb2,bb3,bb4,bb5, Fa5}

*--#[ cc1 :

(

0

)

*--#] cc1 :


*--#[ cc2 :

(

0

)

*--#] cc2 :


*--#[ cc3 :

(

-(b3z3*z4)/2

)

*--#] cc3 :


*--#[ cc4 :

(

(-3*b4z3*z4)/8 - (5*b4z5*z6)/8

)

*--#] cc4 :


*--#[ cc5 :

(

(-3*b5z3*z4)/10 - (3*b5z3z3*z3*z4)/5 + (b1^2*b3z3*z6)/4 - (b5z5*z6)/2 - 
 (7*b5z7*z8)/10

)

*--#] cc5 :


*--#[  bb1 :

(

0

)

*--#]  bb1 :


*--#[ bb2 :

(

0

)

*--#] bb2 :


*--#[ bb3 :

(

-(a3z3*z4)/2

)

*--#] bb3 :


*--#[ bb4 :

(

(-3*a4z3*z4)/8 - (5*a4z5*z6)/8

)

*--#] bb4 :


*--#[ bb5 :

(

(-3*a5z3*z4)/10 - (3*a5z3z3*z3*z4)/5 - (a5z5*z6)/2 + (a3z3*b1^2*z6)/2 - 
 (a1*b1*b3z3*z6)/4 - (7*a5z7*z8)/10

)

*--#] bb5 :


*--#[  Fa5 :

(

1 + a*hF1 + a^2*hF2 + a^3*hF3 + a^4*hF4 + a^5*hF5 + (a^3*a3z3*z4)/2 + 
 (3*a^4*a4z3*z4)/8 + (3*a^5*a5z3*z4)/10 + (a^4*a3z3*hF1*z4)/2 + 
 (3*a^5*a4z3*hF1*z4)/8 - (a^4*b3z3*hF1*z4)/2 - (3*a^5*b4z3*hF1*z4)/8 + 
 (a^5*a3z3*hF2*z4)/2 - a^5*b3z3*hF2*z4 + (3*a^5*a5z3z3*z3*z4)/5 + 
 (5*a^4*a4z5*z6)/8 + (a^5*a5z5*z6)/2 - (a^5*a3z3*b1^2*z6)/2 + 
 (a^5*a1*b1*b3z3*z6)/4 + (5*a^5*a4z5*hF1*z6)/8 - (5*a^5*b4z5*hF1*z6)/8 + 
 (7*a^5*a5z7*z8)/10

)

*--#]  Fa5 :


==> anc/cibiLL5.m.r <==
cc1 = 0
 
cc2 = 0
 
cc3 = -(b3z3*z4)/2
 
cc4 = (-3*b4z3*z4)/8 - (5*b4z5*z6)/8
 
cc5 = (-3*b5z3*z4)/10 - (3*b5z3z3*z3*z4)/5 + (b1^2*b3z3*z6)/4 - (b5z5*z6)/2 - 
     (7*b5z7*z8)/10
 
bb1 = 0
 
bb2 = 0
 
bb3 = -(a3z3*z4)/2
 
bb4 = (-3*a4z3*z4)/8 - (5*a4z5*z6)/8
 
bb5 = (-3*a5z3*z4)/10 - (3*a5z3z3*z3*z4)/5 - (a5z5*z6)/2 + (a3z3*b1^2*z6)/2 - 
     (a1*b1*b3z3*z6)/4 - (7*a5z7*z8)/10
 
Fa5 = 1 + a*hF1 + a^2*hF2 + a^3*hF3 + a^4*hF4 + a^5*hF5 + (a^3*a3z3*z4)/2 + 
     (3*a^4*a4z3*z4)/8 + (3*a^5*a5z3*z4)/10 + (a^4*a3z3*hF1*z4)/2 + 
     (3*a^5*a4z3*hF1*z4)/8 - (a^4*b3z3*hF1*z4)/2 - (3*a^5*b4z3*hF1*z4)/8 + 
     (a^5*a3z3*hF2*z4)/2 - a^5*b3z3*hF2*z4 + (3*a^5*a5z3z3*z3*z4)/5 + 
     (5*a^4*a4z5*z6)/8 + (a^5*a5z5*z6)/2 - (a^5*a3z3*b1^2*z6)/2 + 
     (a^5*a1*b1*b3z3*z6)/4 + (5*a^5*a4z5*hF1*z6)/8 - (5*a^5*b4z5*hF1*z6)/8 + 
     (7*a^5*a5z7*z8)/10
 

